Matching $A$ with $F$ in long-range QFTs

Irreversibility theorems -- such as the $A$-theorem -- establish a hierarchy among fixed points of the renormalization group flow. The strongest thesis of this type of theorems would be that there exists a scalar function $A$ (generally suggested by the topological Weyl anomaly) and a positive definite metric $G_{IJ}$ in the space of couplings such that the renormalization group flow satisfies a gradient equation, $\partial_I A= G_{IJ}\beta^J$, in which case $A$ is locally monotonic along the flow. In this paper we consider the long-range multiscalar $\phi^4$ theory, a theory without a local energy-momentum tensor that is unitary in $d=2,3$ and that is believed to be conformally invariant at fixed points, and show that its renormalization group flow satisfies the gradient structure up to the third loop order in the coupling. We also show that $A$ and $G_{IJ}$ can be matched to the leading nontrivial order with the sphere free-energy $\tilde{F}$ and Zamolodchikov's metric $C_{IJ}$ of the corresponding conformal theory concentrating on the examples of the long-range vector $O(N)$ and hypercubic $H_N$ models. Our results imply a perturbative proof of the $\tilde{F}$-theorem at the leading nontrivial order. We conclude the paper discussing briefly whether this result should hold to the next orders in perturbation theory.

==> anc/diagram-example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    172137,       3486]
NotebookOptionsPosition[    160479,       3342]
NotebookOutlinePosition[    160878,       3358]
CellTagsIndexPosition[    160835,       3355]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "This", " ", "program", " ", "computes", " ", "the", " ", "2", " ", "loops",
    " ", "diagrams", " ", "contributing", " ", "to", " ", "the", " ", 
   "sphere", " ", "free", " ", "energy", " ", "in", " ", "the", " ", 
   RowBox[{"\[Phi]", "^", "4"}], " ", "long", " ", "range", " ", "field", " ", 
   RowBox[{"theory", ".", " ", "It"}], " ", "is", " ", "ancillary", " ", 
   RowBox[{
    RowBox[{"to", " ", "[", "2605.21326", "]"}], "."}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.983934038277068*^9, 3.983934148139093*^9}, 
   3.9875717546925*^9, {3.9887875852563763`*^9, 
   3.9887875976813717`*^9}},ExpressionUUID->"23fdbc0b-4e68-46a6-9ff7-\
9e448443aa82"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "For", " ", "any", " ", "question", " ", "about", " ", "the", " ", 
    "code"}], ",", " ", 
   RowBox[{"contact", " ", 
    RowBox[{"lorenzo", ".", 
     RowBox[{"benfatto", "@", "phd"}], ".", "unipi", ".", "it"}], " ", 
    RowBox[{"(", 
     RowBox[{"alternatively", ",", " ", 
      RowBox[{
       RowBox[{"lorenzo", ".", 
        RowBox[{"benfatto", "@", "pi"}], ".", "infn", ".", "it"}], " ", "or", 
       " ", 
       RowBox[{"benfatto", ".", 
        RowBox[{"lorenzo", "@", "gmail"}], ".", "com"}]}]}], ")"}]}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.983934152102373*^9, 3.983934205683415*^9}, {
  3.987158695251627*^9, 3.9871586959114313`*^9}, {3.988277972007167*^9, 
  3.9882779821305323`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"704886f0-b2be-4cc1-bf3c-7db5352aa069"],

Cell["Include the libraries.", "Text",
 CellChangeTimes->{{3.983934465598753*^9, 3.983934470461543*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"b6fcd6a3-7656-4b11-a897-9239fbc70b5e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", "MB.m"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "barnesroutines.m"}]}], "Input",
 CellChangeTimes->{{3.900053235428391*^9, 3.90005324387643*^9}, {
   3.9682082035725393`*^9, 3.968208204046103*^9}, 3.970743354546052*^9, {
   3.970818444733797*^9, 3.9708184452416058`*^9}, {3.9709062168004723`*^9, 
   3.970906222505844*^9}, {3.970906346588996*^9, 3.970906347188033*^9}, {
   3.9709063988033037`*^9, 3.970906399036153*^9}, 3.983599042657806*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"158c3216-3b31-45cb-8264-9018c848c686"],

Cell[CellGroupData[{

Cell[BoxData["\<\"MB 1.4\"\>"], "Print",
 CellChangeTimes->{
  3.638186355868745*^9, 3.638515029926599*^9, 3.6385150927780857`*^9, 
   3.638515525851863*^9, 3.6385157654573917`*^9, 3.638681799281131*^9, 
   3.638710808402652*^9, 3.638711043818474*^9, 3.638714927526885*^9, 
   3.6387664316098127`*^9, 3.638767030726268*^9, 3.6387691880461597`*^9, 
   3.638783235274954*^9, 3.6387869697825947`*^9, 3.638791705246142*^9, 
   3.638882089299057*^9, {3.6388855490053663`*^9, 3.6388855654153633`*^9}, 
   3.638885600442724*^9, 3.6389576064671288`*^9, 3.638961724358514*^9, 
   3.638961759677661*^9, 3.639051141696759*^9, 3.639053398113413*^9, 
   3.639053982905163*^9, 3.639117370076104*^9, {3.639117608398446*^9, 
   3.639117635922152*^9}, 3.639119001641958*^9, 3.639119301252887*^9, 
   3.6391203898660507`*^9, 3.639126286592163*^9, 3.639128447780735*^9, 
   3.639555000098309*^9, 3.639555359893507*^9, 3.639564455965064*^9, 
   3.639568353447318*^9, 3.639651226826078*^9, 3.6399934311982*^9, 
   3.6400689736227427`*^9, 3.640338082210011*^9, 3.640339345659634*^9, 
   3.640339620038661*^9, 3.640603318814946*^9, 3.641120726101945*^9, 
   3.641121002541706*^9, 3.641461135652959*^9, 3.652004043708311*^9, 
   3.652344325064698*^9, 3.652344405557534*^9, 3.652349460792224*^9, {
   3.6523543125762997`*^9, 3.652354340617378*^9}, 3.652597138296988*^9, 
   3.652597241179077*^9, 3.652681369096156*^9, 3.652783023343474*^9, 
   3.6528722446463137`*^9, 3.6530363463514442`*^9, 3.653039333081985*^9, 
   3.653917040399976*^9, 3.653977895564743*^9, 3.654245953352894*^9, 
   3.655017803642619*^9, 3.663670744232505*^9, 3.670842409628282*^9, 
   3.671873512323359*^9, 3.671873913319318*^9, 3.671874275780398*^9, 
   3.672058739069441*^9, 3.672059278922279*^9, 3.6721241586395082`*^9, 
   3.672136041875815*^9, 3.673076939633664*^9, 3.673158655437332*^9, 
   3.673175395749474*^9, 3.673243768387636*^9, 3.673265007581469*^9, 
   3.673265896475607*^9, 3.673591084902841*^9, 3.67359722425095*^9, 
   3.673609819177936*^9, 3.673948225655149*^9, 3.7257057020571213`*^9, 
   3.7257068025801907`*^9, 3.726221914474608*^9, 3.726914260323264*^9, 
   3.72716474894692*^9, 3.729321040873354*^9, 3.729321523373687*^9, 
   3.7306214762530746`*^9, 3.730629133880088*^9, 3.73062916420884*^9, 
   3.730631152840294*^9, 3.7306414381703663`*^9, 3.731062989040563*^9, 
   3.731063522105936*^9, 3.731067403787756*^9, 3.7311396222750797`*^9, 
   3.731142538539266*^9, 3.7730489097921467`*^9, 3.7730500274514837`*^9, 
   3.809274153115308*^9, 3.809274378116004*^9, 3.810988734884986*^9, 
   3.810991231215328*^9, 3.8311018506933193`*^9, 3.8334510605970297`*^9, 
   3.8342246808605843`*^9, 3.834297493653463*^9, 3.834298402882527*^9, 
   3.8343099326023865`*^9, 3.8344589555148144`*^9, 3.8344699791876945`*^9, 
   3.835420230667508*^9, 3.841656438224537*^9, 3.841724332180332*^9, 
   3.841806448699744*^9, 3.841818475420792*^9, 3.8420071453874273`*^9, 
   3.842065387454124*^9, 3.842430818650124*^9, 3.9000532583735228`*^9, 
   3.900224806885873*^9, 3.90055814752814*^9, 3.900565361088008*^9, 
   3.90057814830168*^9, 3.900652987152722*^9, 3.9010057091606894`*^9, 
   3.9011677519935913`*^9, 3.90117965076204*^9, 3.9012500555949697`*^9, 
   3.901593676218791*^9, 3.9020453239441566`*^9, 3.902208611753117*^9, 
   3.902373945967532*^9, 3.9023756170781717`*^9, 3.903005198395061*^9, 
   3.903409343309265*^9, 3.903854550378927*^9, 3.903929306487509*^9, 
   3.904015707640414*^9, 3.9126647215153303`*^9, 3.915102245585918*^9, 
   3.917610855467102*^9, 3.917860783652389*^9, 3.91792692778246*^9, 
   3.9179626756077127`*^9, 3.918374183971346*^9, 3.918451143184731*^9, 
   3.9185487105741053`*^9, 3.9189060249209623`*^9, 3.9191511766561823`*^9, 
   3.9193333076262693`*^9, 3.92208767499014*^9, 3.9491229656773*^9, 
   3.949211177848215*^9, 3.949292808409315*^9, 3.949295415108202*^9, 
   3.949306948025115*^9, 3.949309803667062*^9, 3.949399388638442*^9, 
   3.949400145240963*^9, 3.94940029478337*^9, 3.949467970886046*^9, 
   3.949468872472487*^9, 3.94946960490294*^9, 3.949482257723777*^9, 
   3.949482452644001*^9, 3.949486062552576*^9, 3.949486279214282*^9, 
   3.94948738509691*^9, 3.9494911524939213`*^9, 3.949491957041972*^9, 
   3.949492135486548*^9, 3.949563041418586*^9, 3.949576681349189*^9, 
   3.949639680416922*^9, 3.949723857000743*^9, 3.94973885652151*^9, 
   3.949738967613832*^9, 3.9498141713711853`*^9, 3.949985899064848*^9, 
   3.950009649656896*^9, 3.9500099267999783`*^9, 3.95002170407181*^9, 
   3.950073229661496*^9, 3.950101123497931*^9, 3.950157100928027*^9, 
   3.950174312703697*^9, 3.950246696032927*^9, 3.950325164148584*^9, 
   3.9506012840050993`*^9, 3.950623715405567*^9, 3.950677117648857*^9, 
   3.950773959723928*^9, 3.950852308572761*^9, 3.9508643515790586`*^9, 
   3.950864425478476*^9, 3.950864702318808*^9, 3.95087038032795*^9, 
   3.9509360336317797`*^9, 3.9509448245940523`*^9, 3.95094933658794*^9, 
   3.950949375448614*^9, 3.9511910022956676`*^9, 3.951293645017729*^9, 
   3.951295210903205*^9, 3.95129754657865*^9, 3.951380398100144*^9, 
   3.9513817934959917`*^9, 3.951456025169794*^9, 3.95147935415578*^9, 
   3.951796200479744*^9, 3.9518118049543457`*^9, 3.951814392165286*^9, 
   3.951887587656639*^9, 3.95188818082938*^9, 3.951982913565238*^9, 
   3.952072010521394*^9, 3.95207487980543*^9, 3.9520750657087927`*^9, 
   3.952080737911813*^9, 3.952081054388123*^9, 3.952081915714334*^9, 
   3.9520849042015047`*^9, 3.9520849807318497`*^9, 3.9521402053813953`*^9, 
   3.952156335921195*^9, 3.952157205525823*^9, 3.952396866673167*^9, 
   3.952397917786537*^9, 3.952413879429352*^9, 3.9524177589317617`*^9, 
   3.952506056925273*^9, 3.952506094796297*^9, 3.95250678291599*^9, 
   3.9525856983685637`*^9, 3.952588017770761*^9, 3.952653077475515*^9, 
   3.952676519996072*^9, 3.952680171701281*^9, 3.952740889379587*^9, 
   3.952741988968918*^9, 3.952742948081506*^9, 3.952762040760569*^9, 
   3.952763386701789*^9, 3.952763896194798*^9, 3.9530210082588882`*^9, 
   3.9530213320226097`*^9, 3.953021485830001*^9, 3.953092839116064*^9, 
   3.953097281351355*^9, 3.953110704990375*^9, 3.953112959962596*^9, 
   3.953114443261662*^9, 3.9531160396235867`*^9, 3.9531167154926033`*^9, 
   3.953191990671257*^9, 3.953195530606647*^9, 3.953198568118658*^9, 
   3.953260581667626*^9, 3.9532654221050587`*^9, 3.953290313483019*^9, 
   3.95329036750228*^9, 3.953347787892603*^9, 3.953354458943118*^9, 
   3.953366604956204*^9, 3.953367598634604*^9, 3.953607840830228*^9, 
   3.9536146302480087`*^9, 3.953626053716444*^9, 3.953626151315289*^9, 
   3.95362620402172*^9, 3.953626339861085*^9, 3.953627770056572*^9, 
   3.953627847689384*^9, 3.9536950122272377`*^9, 3.953713725283684*^9, 
   3.953719149832*^9, 3.9537797016697206`*^9, 3.9537862456966963`*^9, 
   3.9537866926266527`*^9, 3.953795680855967*^9, 3.9537958425552*^9, 
   3.953796843664362*^9, 3.9537991992986717`*^9, 3.953800757942383*^9, 
   3.953800801631353*^9, 3.953801213376977*^9, 3.953866535745441*^9, 
   3.953867133212954*^9, 3.95388637311008*^9, 3.9538897609384527`*^9, 
   3.954041758829357*^9, 3.954299876396806*^9, 3.954304538198125*^9, 
   3.9543047112827797`*^9, 3.954304855010673*^9, 3.954316356957498*^9, 
   3.954319930409852*^9, 3.9547649495489807`*^9, 3.954815608369274*^9, 
   3.9548356975185957`*^9, 3.954836921823819*^9, 3.9572522972772207`*^9, 
   3.957261310144299*^9, 3.957261441988203*^9, 3.9573211974793787`*^9, 
   3.957324022798648*^9, 3.9573284657037983`*^9, 3.957328517746512*^9, 
   3.95732926862571*^9, 3.961214260305135*^9, 3.9612290902871*^9, 
   3.9614677427809677`*^9, 3.9615543614495773`*^9, 3.961558497903461*^9, 
   3.961579460063752*^9, 3.961642614342998*^9, 3.961648099858056*^9, 
   3.961725869870685*^9, 3.9617362405122347`*^9, 3.961813037214045*^9, 
   3.961813935427507*^9, 3.9618140813547487`*^9, 3.9618150381981897`*^9, 
   3.961820904624004*^9, 3.962091852617688*^9, 3.9621582893761053`*^9, 
   3.962163549210112*^9, 3.96217722965827*^9, 3.962248591672264*^9, 
   3.9622502387980413`*^9, 3.962260188334388*^9, 3.9622602378735113`*^9, 
   3.9626818918231487`*^9, 3.9627672346928167`*^9, 3.962768005040243*^9, 
   3.962769649506681*^9, 3.962795729124362*^9, 3.962860942049622*^9, 
   3.962863391377965*^9, 3.9629387591517487`*^9, 3.962956754223378*^9, 
   3.962956896868946*^9, 3.967778372515478*^9, 3.96779384079318*^9, 
   3.967798748129388*^9, 3.9678613077926292`*^9, 3.968208213583576*^9, 
   3.968222402012463*^9, 3.968225121268065*^9, {3.968225991495788*^9, 
   3.968226018897078*^9}, 3.968230853391934*^9, 3.968298247428541*^9, 
   3.96831047941821*^9, 3.968310670497422*^9, 3.968311824097425*^9, 
   3.968311920853451*^9, 3.968313871273834*^9, 3.968314659849506*^9, 
   3.9683792032745247`*^9, 3.968383436187286*^9, 3.968383646782824*^9, 
   3.968490627726046*^9, 3.968749250202445*^9, 3.9689022176010647`*^9, 
   3.968904967208933*^9, 3.968928910204701*^9, 3.9689858798763437`*^9, 
   3.969527116330371*^9, 3.969529823437346*^9, 3.970129383842024*^9, 
   3.97028751203444*^9, 3.9705542570551853`*^9, 3.9706301124746304`*^9, 
   3.970717151505684*^9, 3.970743364117087*^9, 3.970803466302721*^9, 
   3.9708065667999783`*^9, 3.970817862718357*^9, 3.970818446278339*^9, 
   3.9708252958766127`*^9, 3.970903911794498*^9, 3.970906223369182*^9, {
   3.97090626097602*^9, 3.970906286541417*^9}, {3.970906338420617*^9, 
   3.970906347649544*^9}, 3.9709064043456993`*^9, 3.9711481784475307`*^9, 
   3.971761570601368*^9, 3.9717834935844927`*^9, 3.971841629122224*^9, 
   3.971842743791669*^9, 3.971842787068531*^9, 3.971843395679751*^9, 
   3.971933832750681*^9, 3.971933875818841*^9, 3.972100115525516*^9, 
   3.972119087039021*^9, 3.97211911896054*^9, 3.972279081284183*^9, 
   3.9723618207330227`*^9, 3.9724468287126303`*^9, 3.972532600342051*^9, 
   3.972618414384832*^9, 3.972622368045219*^9, 3.972645733300105*^9, 
   3.972703415949712*^9, 3.976858712899066*^9, 3.976874196153625*^9, 
   3.978520726078665*^9, 3.9785962685028553`*^9, 3.978596308407502*^9, 
   3.9785998327717857`*^9, 3.978603617567157*^9, 3.9786947367810507`*^9, 
   3.979703523407063*^9, 3.9797216726490307`*^9, 3.9797235340483723`*^9, 
   3.979730164299086*^9, 3.979819942474572*^9, 3.979819977833373*^9, 
   3.980827195156674*^9, 3.9808286211562138`*^9, 3.980828894110126*^9, 
   3.980829120718472*^9, 3.981027560342761*^9, 3.981033870964246*^9, 
   3.981047658825556*^9, 3.9810851621461983`*^9, 3.981103419948215*^9, 
   3.981110727696994*^9, 3.981171129248725*^9, 3.98117699692618*^9, 
   3.9811783072765017`*^9, 3.981181951244072*^9, 3.981186297129188*^9, 
   3.981188304003683*^9, 3.9814328709697866`*^9, 3.9814343167027273`*^9, 
   3.981452735648286*^9, 3.981456466308433*^9, 3.981457794320068*^9, 
   3.981457825756301*^9, 3.981458236304537*^9, 3.981458936137293*^9, 
   3.98145951745166*^9, 3.9814597770669737`*^9, 3.9814598798751783`*^9, 
   3.981462520910771*^9, 3.9814625948597603`*^9, 3.9814628789355803`*^9, 
   3.981464574567094*^9, 3.9814648206885967`*^9, 3.981518626912668*^9, 
   3.981624019886757*^9, 3.981644605606366*^9, 3.981708555576055*^9, 
   3.981709275549316*^9, 3.98177961542673*^9, 3.9817909947966127`*^9, 
   3.981952217355402*^9, 3.982036601555831*^9, 3.9820412865376873`*^9, 
   3.982044496857235*^9, 3.98205070379944*^9, 3.9820515410452642`*^9, 
   3.9821209422339277`*^9, 3.982128239105281*^9, 3.982128926865905*^9, 
   3.9821473651874866`*^9, 3.982384235634941*^9, 3.982642706147928*^9, 
   3.982663817948749*^9, 3.98266841275948*^9, 3.982669769317505*^9, 
   3.982748450598343*^9, 3.982816472824911*^9, 3.982900756523395*^9, 
   3.9829046475082006`*^9, 3.9829167936785727`*^9, 3.98291720829327*^9, 
   3.9829188376038237`*^9, 3.982922217817501*^9, 3.982984618904831*^9, 
   3.982992748161996*^9, 3.98300679105575*^9, 3.9832508304183693`*^9, 
   3.983331117300254*^9, 3.983377073797063*^9, 3.983590465428842*^9, 
   3.983590923341443*^9, 3.983599044059863*^9, 3.983610585340084*^9, 
   3.9838663524744577`*^9, 3.983933836285026*^9, 3.983934607123993*^9, 
   3.9871587987249403`*^9, 3.9874938106072273`*^9, 3.9882780135684557`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"8e69a12e-f6e1-4871-8354-b8c32a639307"],

Cell[BoxData["\<\"by Michal Czakon\"\>"], "Print",
 CellChangeTimes->{
  3.638186355868745*^9, 3.638515029926599*^9, 3.6385150927780857`*^9, 
   3.638515525851863*^9, 3.6385157654573917`*^9, 3.638681799281131*^9, 
   3.638710808402652*^9, 3.638711043818474*^9, 3.638714927526885*^9, 
   3.6387664316098127`*^9, 3.638767030726268*^9, 3.6387691880461597`*^9, 
   3.638783235274954*^9, 3.6387869697825947`*^9, 3.638791705246142*^9, 
   3.638882089299057*^9, {3.6388855490053663`*^9, 3.6388855654153633`*^9}, 
   3.638885600442724*^9, 3.6389576064671288`*^9, 3.638961724358514*^9, 
   3.638961759677661*^9, 3.639051141696759*^9, 3.639053398113413*^9, 
   3.639053982905163*^9, 3.639117370076104*^9, {3.639117608398446*^9, 
   3.639117635922152*^9}, 3.639119001641958*^9, 3.639119301252887*^9, 
   3.6391203898660507`*^9, 3.639126286592163*^9, 3.639128447780735*^9, 
   3.639555000098309*^9, 3.639555359893507*^9, 3.639564455965064*^9, 
   3.639568353447318*^9, 3.639651226826078*^9, 3.6399934311982*^9, 
   3.6400689736227427`*^9, 3.640338082210011*^9, 3.640339345659634*^9, 
   3.640339620038661*^9, 3.640603318814946*^9, 3.641120726101945*^9, 
   3.641121002541706*^9, 3.641461135652959*^9, 3.652004043708311*^9, 
   3.652344325064698*^9, 3.652344405557534*^9, 3.652349460792224*^9, {
   3.6523543125762997`*^9, 3.652354340617378*^9}, 3.652597138296988*^9, 
   3.652597241179077*^9, 3.652681369096156*^9, 3.652783023343474*^9, 
   3.6528722446463137`*^9, 3.6530363463514442`*^9, 3.653039333081985*^9, 
   3.653917040399976*^9, 3.653977895564743*^9, 3.654245953352894*^9, 
   3.655017803642619*^9, 3.663670744232505*^9, 3.670842409628282*^9, 
   3.671873512323359*^9, 3.671873913319318*^9, 3.671874275780398*^9, 
   3.672058739069441*^9, 3.672059278922279*^9, 3.6721241586395082`*^9, 
   3.672136041875815*^9, 3.673076939633664*^9, 3.673158655437332*^9, 
   3.673175395749474*^9, 3.673243768387636*^9, 3.673265007581469*^9, 
   3.673265896475607*^9, 3.673591084902841*^9, 3.67359722425095*^9, 
   3.673609819177936*^9, 3.673948225655149*^9, 3.7257057020571213`*^9, 
   3.7257068025801907`*^9, 3.726221914474608*^9, 3.726914260323264*^9, 
   3.72716474894692*^9, 3.729321040873354*^9, 3.729321523373687*^9, 
   3.7306214762530746`*^9, 3.730629133880088*^9, 3.73062916420884*^9, 
   3.730631152840294*^9, 3.7306414381703663`*^9, 3.731062989040563*^9, 
   3.731063522105936*^9, 3.731067403787756*^9, 3.7311396222750797`*^9, 
   3.731142538539266*^9, 3.7730489097921467`*^9, 3.7730500274514837`*^9, 
   3.809274153115308*^9, 3.809274378116004*^9, 3.810988734884986*^9, 
   3.810991231215328*^9, 3.8311018506933193`*^9, 3.8334510605970297`*^9, 
   3.8342246808605843`*^9, 3.834297493653463*^9, 3.834298402882527*^9, 
   3.8343099326023865`*^9, 3.8344589555148144`*^9, 3.8344699791876945`*^9, 
   3.835420230667508*^9, 3.841656438224537*^9, 3.841724332180332*^9, 
   3.841806448699744*^9, 3.841818475420792*^9, 3.8420071453874273`*^9, 
   3.842065387454124*^9, 3.842430818650124*^9, 3.9000532583735228`*^9, 
   3.900224806885873*^9, 3.90055814752814*^9, 3.900565361088008*^9, 
   3.90057814830168*^9, 3.900652987152722*^9, 3.9010057091606894`*^9, 
   3.9011677519935913`*^9, 3.90117965076204*^9, 3.9012500555949697`*^9, 
   3.901593676218791*^9, 3.9020453239441566`*^9, 3.902208611753117*^9, 
   3.902373945967532*^9, 3.9023756170781717`*^9, 3.903005198395061*^9, 
   3.903409343309265*^9, 3.903854550378927*^9, 3.903929306487509*^9, 
   3.904015707640414*^9, 3.9126647215153303`*^9, 3.915102245585918*^9, 
   3.917610855467102*^9, 3.917860783652389*^9, 3.91792692778246*^9, 
   3.9179626756077127`*^9, 3.918374183971346*^9, 3.918451143184731*^9, 
   3.9185487105741053`*^9, 3.9189060249209623`*^9, 3.9191511766561823`*^9, 
   3.9193333076262693`*^9, 3.92208767499014*^9, 3.9491229656773*^9, 
   3.949211177848215*^9, 3.949292808409315*^9, 3.949295415108202*^9, 
   3.949306948025115*^9, 3.949309803667062*^9, 3.949399388638442*^9, 
   3.949400145240963*^9, 3.94940029478337*^9, 3.949467970886046*^9, 
   3.949468872472487*^9, 3.94946960490294*^9, 3.949482257723777*^9, 
   3.949482452644001*^9, 3.949486062552576*^9, 3.949486279214282*^9, 
   3.94948738509691*^9, 3.9494911524939213`*^9, 3.949491957041972*^9, 
   3.949492135486548*^9, 3.949563041418586*^9, 3.949576681349189*^9, 
   3.949639680416922*^9, 3.949723857000743*^9, 3.94973885652151*^9, 
   3.949738967613832*^9, 3.9498141713711853`*^9, 3.949985899064848*^9, 
   3.950009649656896*^9, 3.9500099267999783`*^9, 3.95002170407181*^9, 
   3.950073229661496*^9, 3.950101123497931*^9, 3.950157100928027*^9, 
   3.950174312703697*^9, 3.950246696032927*^9, 3.950325164148584*^9, 
   3.9506012840050993`*^9, 3.950623715405567*^9, 3.950677117648857*^9, 
   3.950773959723928*^9, 3.950852308572761*^9, 3.9508643515790586`*^9, 
   3.950864425478476*^9, 3.950864702318808*^9, 3.95087038032795*^9, 
   3.9509360336317797`*^9, 3.9509448245940523`*^9, 3.95094933658794*^9, 
   3.950949375448614*^9, 3.9511910022956676`*^9, 3.951293645017729*^9, 
   3.951295210903205*^9, 3.95129754657865*^9, 3.951380398100144*^9, 
   3.9513817934959917`*^9, 3.951456025169794*^9, 3.95147935415578*^9, 
   3.951796200479744*^9, 3.9518118049543457`*^9, 3.951814392165286*^9, 
   3.951887587656639*^9, 3.95188818082938*^9, 3.951982913565238*^9, 
   3.952072010521394*^9, 3.95207487980543*^9, 3.9520750657087927`*^9, 
   3.952080737911813*^9, 3.952081054388123*^9, 3.952081915714334*^9, 
   3.9520849042015047`*^9, 3.9520849807318497`*^9, 3.9521402053813953`*^9, 
   3.952156335921195*^9, 3.952157205525823*^9, 3.952396866673167*^9, 
   3.952397917786537*^9, 3.952413879429352*^9, 3.9524177589317617`*^9, 
   3.952506056925273*^9, 3.952506094796297*^9, 3.95250678291599*^9, 
   3.9525856983685637`*^9, 3.952588017770761*^9, 3.952653077475515*^9, 
   3.952676519996072*^9, 3.952680171701281*^9, 3.952740889379587*^9, 
   3.952741988968918*^9, 3.952742948081506*^9, 3.952762040760569*^9, 
   3.952763386701789*^9, 3.952763896194798*^9, 3.9530210082588882`*^9, 
   3.9530213320226097`*^9, 3.953021485830001*^9, 3.953092839116064*^9, 
   3.953097281351355*^9, 3.953110704990375*^9, 3.953112959962596*^9, 
   3.953114443261662*^9, 3.9531160396235867`*^9, 3.9531167154926033`*^9, 
   3.953191990671257*^9, 3.953195530606647*^9, 3.953198568118658*^9, 
   3.953260581667626*^9, 3.9532654221050587`*^9, 3.953290313483019*^9, 
   3.95329036750228*^9, 3.953347787892603*^9, 3.953354458943118*^9, 
   3.953366604956204*^9, 3.953367598634604*^9, 3.953607840830228*^9, 
   3.9536146302480087`*^9, 3.953626053716444*^9, 3.953626151315289*^9, 
   3.95362620402172*^9, 3.953626339861085*^9, 3.953627770056572*^9, 
   3.953627847689384*^9, 3.9536950122272377`*^9, 3.953713725283684*^9, 
   3.953719149832*^9, 3.9537797016697206`*^9, 3.9537862456966963`*^9, 
   3.9537866926266527`*^9, 3.953795680855967*^9, 3.9537958425552*^9, 
   3.953796843664362*^9, 3.9537991992986717`*^9, 3.953800757942383*^9, 
   3.953800801631353*^9, 3.953801213376977*^9, 3.953866535745441*^9, 
   3.953867133212954*^9, 3.95388637311008*^9, 3.9538897609384527`*^9, 
   3.954041758829357*^9, 3.954299876396806*^9, 3.954304538198125*^9, 
   3.9543047112827797`*^9, 3.954304855010673*^9, 3.954316356957498*^9, 
   3.954319930409852*^9, 3.9547649495489807`*^9, 3.954815608369274*^9, 
   3.9548356975185957`*^9, 3.954836921823819*^9, 3.9572522972772207`*^9, 
   3.957261310144299*^9, 3.957261441988203*^9, 3.9573211974793787`*^9, 
   3.957324022798648*^9, 3.9573284657037983`*^9, 3.957328517746512*^9, 
   3.95732926862571*^9, 3.961214260305135*^9, 3.9612290902871*^9, 
   3.9614677427809677`*^9, 3.9615543614495773`*^9, 3.961558497903461*^9, 
   3.961579460063752*^9, 3.961642614342998*^9, 3.961648099858056*^9, 
   3.961725869870685*^9, 3.9617362405122347`*^9, 3.961813037214045*^9, 
   3.961813935427507*^9, 3.9618140813547487`*^9, 3.9618150381981897`*^9, 
   3.961820904624004*^9, 3.962091852617688*^9, 3.9621582893761053`*^9, 
   3.962163549210112*^9, 3.96217722965827*^9, 3.962248591672264*^9, 
   3.9622502387980413`*^9, 3.962260188334388*^9, 3.9622602378735113`*^9, 
   3.9626818918231487`*^9, 3.9627672346928167`*^9, 3.962768005040243*^9, 
   3.962769649506681*^9, 3.962795729124362*^9, 3.962860942049622*^9, 
   3.962863391377965*^9, 3.9629387591517487`*^9, 3.962956754223378*^9, 
   3.962956896868946*^9, 3.967778372515478*^9, 3.96779384079318*^9, 
   3.967798748129388*^9, 3.9678613077926292`*^9, 3.968208213583576*^9, 
   3.968222402012463*^9, 3.968225121268065*^9, {3.968225991495788*^9, 
   3.968226018897078*^9}, 3.968230853391934*^9, 3.968298247428541*^9, 
   3.96831047941821*^9, 3.968310670497422*^9, 3.968311824097425*^9, 
   3.968311920853451*^9, 3.968313871273834*^9, 3.968314659849506*^9, 
   3.9683792032745247`*^9, 3.968383436187286*^9, 3.968383646782824*^9, 
   3.968490627726046*^9, 3.968749250202445*^9, 3.9689022176010647`*^9, 
   3.968904967208933*^9, 3.968928910204701*^9, 3.9689858798763437`*^9, 
   3.969527116330371*^9, 3.969529823437346*^9, 3.970129383842024*^9, 
   3.97028751203444*^9, 3.9705542570551853`*^9, 3.9706301124746304`*^9, 
   3.970717151505684*^9, 3.970743364117087*^9, 3.970803466302721*^9, 
   3.9708065667999783`*^9, 3.970817862718357*^9, 3.970818446278339*^9, 
   3.9708252958766127`*^9, 3.970903911794498*^9, 3.970906223369182*^9, {
   3.97090626097602*^9, 3.970906286541417*^9}, {3.970906338420617*^9, 
   3.970906347649544*^9}, 3.9709064043456993`*^9, 3.9711481784475307`*^9, 
   3.971761570601368*^9, 3.9717834935844927`*^9, 3.971841629122224*^9, 
   3.971842743791669*^9, 3.971842787068531*^9, 3.971843395679751*^9, 
   3.971933832750681*^9, 3.971933875818841*^9, 3.972100115525516*^9, 
   3.972119087039021*^9, 3.97211911896054*^9, 3.972279081284183*^9, 
   3.9723618207330227`*^9, 3.9724468287126303`*^9, 3.972532600342051*^9, 
   3.972618414384832*^9, 3.972622368045219*^9, 3.972645733300105*^9, 
   3.972703415949712*^9, 3.976858712899066*^9, 3.976874196153625*^9, 
   3.978520726078665*^9, 3.9785962685028553`*^9, 3.978596308407502*^9, 
   3.9785998327717857`*^9, 3.978603617567157*^9, 3.9786947367810507`*^9, 
   3.979703523407063*^9, 3.9797216726490307`*^9, 3.9797235340483723`*^9, 
   3.979730164299086*^9, 3.979819942474572*^9, 3.979819977833373*^9, 
   3.980827195156674*^9, 3.9808286211562138`*^9, 3.980828894110126*^9, 
   3.980829120718472*^9, 3.981027560342761*^9, 3.981033870964246*^9, 
   3.981047658825556*^9, 3.9810851621461983`*^9, 3.981103419948215*^9, 
   3.981110727696994*^9, 3.981171129248725*^9, 3.98117699692618*^9, 
   3.9811783072765017`*^9, 3.981181951244072*^9, 3.981186297129188*^9, 
   3.981188304003683*^9, 3.9814328709697866`*^9, 3.9814343167027273`*^9, 
   3.981452735648286*^9, 3.981456466308433*^9, 3.981457794320068*^9, 
   3.981457825756301*^9, 3.981458236304537*^9, 3.981458936137293*^9, 
   3.98145951745166*^9, 3.9814597770669737`*^9, 3.9814598798751783`*^9, 
   3.981462520910771*^9, 3.9814625948597603`*^9, 3.9814628789355803`*^9, 
   3.981464574567094*^9, 3.9814648206885967`*^9, 3.981518626912668*^9, 
   3.981624019886757*^9, 3.981644605606366*^9, 3.981708555576055*^9, 
   3.981709275549316*^9, 3.98177961542673*^9, 3.9817909947966127`*^9, 
   3.981952217355402*^9, 3.982036601555831*^9, 3.9820412865376873`*^9, 
   3.982044496857235*^9, 3.98205070379944*^9, 3.9820515410452642`*^9, 
   3.9821209422339277`*^9, 3.982128239105281*^9, 3.982128926865905*^9, 
   3.9821473651874866`*^9, 3.982384235634941*^9, 3.982642706147928*^9, 
   3.982663817948749*^9, 3.98266841275948*^9, 3.982669769317505*^9, 
   3.982748450598343*^9, 3.982816472824911*^9, 3.982900756523395*^9, 
   3.9829046475082006`*^9, 3.9829167936785727`*^9, 3.98291720829327*^9, 
   3.9829188376038237`*^9, 3.982922217817501*^9, 3.982984618904831*^9, 
   3.982992748161996*^9, 3.98300679105575*^9, 3.9832508304183693`*^9, 
   3.983331117300254*^9, 3.983377073797063*^9, 3.983590465428842*^9, 
   3.983590923341443*^9, 3.983599044059863*^9, 3.983610585340084*^9, 
   3.9838663524744577`*^9, 3.983933836285026*^9, 3.983934607123993*^9, 
   3.9871587987249403`*^9, 3.9874938106072273`*^9, 3.988278013571012*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"5094658b-bfae-4e24-a8b5-3d7b407c71ee"],

Cell[BoxData["\<\"improvements by Alexander Smirnov\"\>"], "Print",
 CellChangeTimes->{
  3.638186355868745*^9, 3.638515029926599*^9, 3.6385150927780857`*^9, 
   3.638515525851863*^9, 3.6385157654573917`*^9, 3.638681799281131*^9, 
   3.638710808402652*^9, 3.638711043818474*^9, 3.638714927526885*^9, 
   3.6387664316098127`*^9, 3.638767030726268*^9, 3.6387691880461597`*^9, 
   3.638783235274954*^9, 3.6387869697825947`*^9, 3.638791705246142*^9, 
   3.638882089299057*^9, {3.6388855490053663`*^9, 3.6388855654153633`*^9}, 
   3.638885600442724*^9, 3.6389576064671288`*^9, 3.638961724358514*^9, 
   3.638961759677661*^9, 3.639051141696759*^9, 3.639053398113413*^9, 
   3.639053982905163*^9, 3.639117370076104*^9, {3.639117608398446*^9, 
   3.639117635922152*^9}, 3.639119001641958*^9, 3.639119301252887*^9, 
   3.6391203898660507`*^9, 3.639126286592163*^9, 3.639128447780735*^9, 
   3.639555000098309*^9, 3.639555359893507*^9, 3.639564455965064*^9, 
   3.639568353447318*^9, 3.639651226826078*^9, 3.6399934311982*^9, 
   3.6400689736227427`*^9, 3.640338082210011*^9, 3.640339345659634*^9, 
   3.640339620038661*^9, 3.640603318814946*^9, 3.641120726101945*^9, 
   3.641121002541706*^9, 3.641461135652959*^9, 3.652004043708311*^9, 
   3.652344325064698*^9, 3.652344405557534*^9, 3.652349460792224*^9, {
   3.6523543125762997`*^9, 3.652354340617378*^9}, 3.652597138296988*^9, 
   3.652597241179077*^9, 3.652681369096156*^9, 3.652783023343474*^9, 
   3.6528722446463137`*^9, 3.6530363463514442`*^9, 3.653039333081985*^9, 
   3.653917040399976*^9, 3.653977895564743*^9, 3.654245953352894*^9, 
   3.655017803642619*^9, 3.663670744232505*^9, 3.670842409628282*^9, 
   3.671873512323359*^9, 3.671873913319318*^9, 3.671874275780398*^9, 
   3.672058739069441*^9, 3.672059278922279*^9, 3.6721241586395082`*^9, 
   3.672136041875815*^9, 3.673076939633664*^9, 3.673158655437332*^9, 
   3.673175395749474*^9, 3.673243768387636*^9, 3.673265007581469*^9, 
   3.673265896475607*^9, 3.673591084902841*^9, 3.67359722425095*^9, 
   3.673609819177936*^9, 3.673948225655149*^9, 3.7257057020571213`*^9, 
   3.7257068025801907`*^9, 3.726221914474608*^9, 3.726914260323264*^9, 
   3.72716474894692*^9, 3.729321040873354*^9, 3.729321523373687*^9, 
   3.7306214762530746`*^9, 3.730629133880088*^9, 3.73062916420884*^9, 
   3.730631152840294*^9, 3.7306414381703663`*^9, 3.731062989040563*^9, 
   3.731063522105936*^9, 3.731067403787756*^9, 3.7311396222750797`*^9, 
   3.731142538539266*^9, 3.7730489097921467`*^9, 3.7730500274514837`*^9, 
   3.809274153115308*^9, 3.809274378116004*^9, 3.810988734884986*^9, 
   3.810991231215328*^9, 3.8311018506933193`*^9, 3.8334510605970297`*^9, 
   3.8342246808605843`*^9, 3.834297493653463*^9, 3.834298402882527*^9, 
   3.8343099326023865`*^9, 3.8344589555148144`*^9, 3.8344699791876945`*^9, 
   3.835420230667508*^9, 3.841656438224537*^9, 3.841724332180332*^9, 
   3.841806448699744*^9, 3.841818475420792*^9, 3.8420071453874273`*^9, 
   3.842065387454124*^9, 3.842430818650124*^9, 3.9000532583735228`*^9, 
   3.900224806885873*^9, 3.90055814752814*^9, 3.900565361088008*^9, 
   3.90057814830168*^9, 3.900652987152722*^9, 3.9010057091606894`*^9, 
   3.9011677519935913`*^9, 3.90117965076204*^9, 3.9012500555949697`*^9, 
   3.901593676218791*^9, 3.9020453239441566`*^9, 3.902208611753117*^9, 
   3.902373945967532*^9, 3.9023756170781717`*^9, 3.903005198395061*^9, 
   3.903409343309265*^9, 3.903854550378927*^9, 3.903929306487509*^9, 
   3.904015707640414*^9, 3.9126647215153303`*^9, 3.915102245585918*^9, 
   3.917610855467102*^9, 3.917860783652389*^9, 3.91792692778246*^9, 
   3.9179626756077127`*^9, 3.918374183971346*^9, 3.918451143184731*^9, 
   3.9185487105741053`*^9, 3.9189060249209623`*^9, 3.9191511766561823`*^9, 
   3.9193333076262693`*^9, 3.92208767499014*^9, 3.9491229656773*^9, 
   3.949211177848215*^9, 3.949292808409315*^9, 3.949295415108202*^9, 
   3.949306948025115*^9, 3.949309803667062*^9, 3.949399388638442*^9, 
   3.949400145240963*^9, 3.94940029478337*^9, 3.949467970886046*^9, 
   3.949468872472487*^9, 3.94946960490294*^9, 3.949482257723777*^9, 
   3.949482452644001*^9, 3.949486062552576*^9, 3.949486279214282*^9, 
   3.94948738509691*^9, 3.9494911524939213`*^9, 3.949491957041972*^9, 
   3.949492135486548*^9, 3.949563041418586*^9, 3.949576681349189*^9, 
   3.949639680416922*^9, 3.949723857000743*^9, 3.94973885652151*^9, 
   3.949738967613832*^9, 3.9498141713711853`*^9, 3.949985899064848*^9, 
   3.950009649656896*^9, 3.9500099267999783`*^9, 3.95002170407181*^9, 
   3.950073229661496*^9, 3.950101123497931*^9, 3.950157100928027*^9, 
   3.950174312703697*^9, 3.950246696032927*^9, 3.950325164148584*^9, 
   3.9506012840050993`*^9, 3.950623715405567*^9, 3.950677117648857*^9, 
   3.950773959723928*^9, 3.950852308572761*^9, 3.9508643515790586`*^9, 
   3.950864425478476*^9, 3.950864702318808*^9, 3.95087038032795*^9, 
   3.9509360336317797`*^9, 3.9509448245940523`*^9, 3.95094933658794*^9, 
   3.950949375448614*^9, 3.9511910022956676`*^9, 3.951293645017729*^9, 
   3.951295210903205*^9, 3.95129754657865*^9, 3.951380398100144*^9, 
   3.9513817934959917`*^9, 3.951456025169794*^9, 3.95147935415578*^9, 
   3.951796200479744*^9, 3.9518118049543457`*^9, 3.951814392165286*^9, 
   3.951887587656639*^9, 3.95188818082938*^9, 3.951982913565238*^9, 
   3.952072010521394*^9, 3.95207487980543*^9, 3.9520750657087927`*^9, 
   3.952080737911813*^9, 3.952081054388123*^9, 3.952081915714334*^9, 
   3.9520849042015047`*^9, 3.9520849807318497`*^9, 3.9521402053813953`*^9, 
   3.952156335921195*^9, 3.952157205525823*^9, 3.952396866673167*^9, 
   3.952397917786537*^9, 3.952413879429352*^9, 3.9524177589317617`*^9, 
   3.952506056925273*^9, 3.952506094796297*^9, 3.95250678291599*^9, 
   3.9525856983685637`*^9, 3.952588017770761*^9, 3.952653077475515*^9, 
   3.952676519996072*^9, 3.952680171701281*^9, 3.952740889379587*^9, 
   3.952741988968918*^9, 3.952742948081506*^9, 3.952762040760569*^9, 
   3.952763386701789*^9, 3.952763896194798*^9, 3.9530210082588882`*^9, 
   3.9530213320226097`*^9, 3.953021485830001*^9, 3.953092839116064*^9, 
   3.953097281351355*^9, 3.953110704990375*^9, 3.953112959962596*^9, 
   3.953114443261662*^9, 3.9531160396235867`*^9, 3.9531167154926033`*^9, 
   3.953191990671257*^9, 3.953195530606647*^9, 3.953198568118658*^9, 
   3.953260581667626*^9, 3.9532654221050587`*^9, 3.953290313483019*^9, 
   3.95329036750228*^9, 3.953347787892603*^9, 3.953354458943118*^9, 
   3.953366604956204*^9, 3.953367598634604*^9, 3.953607840830228*^9, 
   3.9536146302480087`*^9, 3.953626053716444*^9, 3.953626151315289*^9, 
   3.95362620402172*^9, 3.953626339861085*^9, 3.953627770056572*^9, 
   3.953627847689384*^9, 3.9536950122272377`*^9, 3.953713725283684*^9, 
   3.953719149832*^9, 3.9537797016697206`*^9, 3.9537862456966963`*^9, 
   3.9537866926266527`*^9, 3.953795680855967*^9, 3.9537958425552*^9, 
   3.953796843664362*^9, 3.9537991992986717`*^9, 3.953800757942383*^9, 
   3.953800801631353*^9, 3.953801213376977*^9, 3.953866535745441*^9, 
   3.953867133212954*^9, 3.95388637311008*^9, 3.9538897609384527`*^9, 
   3.954041758829357*^9, 3.954299876396806*^9, 3.954304538198125*^9, 
   3.9543047112827797`*^9, 3.954304855010673*^9, 3.954316356957498*^9, 
   3.954319930409852*^9, 3.9547649495489807`*^9, 3.954815608369274*^9, 
   3.9548356975185957`*^9, 3.954836921823819*^9, 3.9572522972772207`*^9, 
   3.957261310144299*^9, 3.957261441988203*^9, 3.9573211974793787`*^9, 
   3.957324022798648*^9, 3.9573284657037983`*^9, 3.957328517746512*^9, 
   3.95732926862571*^9, 3.961214260305135*^9, 3.9612290902871*^9, 
   3.9614677427809677`*^9, 3.9615543614495773`*^9, 3.961558497903461*^9, 
   3.961579460063752*^9, 3.961642614342998*^9, 3.961648099858056*^9, 
   3.961725869870685*^9, 3.9617362405122347`*^9, 3.961813037214045*^9, 
   3.961813935427507*^9, 3.9618140813547487`*^9, 3.9618150381981897`*^9, 
   3.961820904624004*^9, 3.962091852617688*^9, 3.9621582893761053`*^9, 
   3.962163549210112*^9, 3.96217722965827*^9, 3.962248591672264*^9, 
   3.9622502387980413`*^9, 3.962260188334388*^9, 3.9622602378735113`*^9, 
   3.9626818918231487`*^9, 3.9627672346928167`*^9, 3.962768005040243*^9, 
   3.962769649506681*^9, 3.962795729124362*^9, 3.962860942049622*^9, 
   3.962863391377965*^9, 3.9629387591517487`*^9, 3.962956754223378*^9, 
   3.962956896868946*^9, 3.967778372515478*^9, 3.96779384079318*^9, 
   3.967798748129388*^9, 3.9678613077926292`*^9, 3.968208213583576*^9, 
   3.968222402012463*^9, 3.968225121268065*^9, {3.968225991495788*^9, 
   3.968226018897078*^9}, 3.968230853391934*^9, 3.968298247428541*^9, 
   3.96831047941821*^9, 3.968310670497422*^9, 3.968311824097425*^9, 
   3.968311920853451*^9, 3.968313871273834*^9, 3.968314659849506*^9, 
   3.9683792032745247`*^9, 3.968383436187286*^9, 3.968383646782824*^9, 
   3.968490627726046*^9, 3.968749250202445*^9, 3.9689022176010647`*^9, 
   3.968904967208933*^9, 3.968928910204701*^9, 3.9689858798763437`*^9, 
   3.969527116330371*^9, 3.969529823437346*^9, 3.970129383842024*^9, 
   3.97028751203444*^9, 3.9705542570551853`*^9, 3.9706301124746304`*^9, 
   3.970717151505684*^9, 3.970743364117087*^9, 3.970803466302721*^9, 
   3.9708065667999783`*^9, 3.970817862718357*^9, 3.970818446278339*^9, 
   3.9708252958766127`*^9, 3.970903911794498*^9, 3.970906223369182*^9, {
   3.97090626097602*^9, 3.970906286541417*^9}, {3.970906338420617*^9, 
   3.970906347649544*^9}, 3.9709064043456993`*^9, 3.9711481784475307`*^9, 
   3.971761570601368*^9, 3.9717834935844927`*^9, 3.971841629122224*^9, 
   3.971842743791669*^9, 3.971842787068531*^9, 3.971843395679751*^9, 
   3.971933832750681*^9, 3.971933875818841*^9, 3.972100115525516*^9, 
   3.972119087039021*^9, 3.97211911896054*^9, 3.972279081284183*^9, 
   3.9723618207330227`*^9, 3.9724468287126303`*^9, 3.972532600342051*^9, 
   3.972618414384832*^9, 3.972622368045219*^9, 3.972645733300105*^9, 
   3.972703415949712*^9, 3.976858712899066*^9, 3.976874196153625*^9, 
   3.978520726078665*^9, 3.9785962685028553`*^9, 3.978596308407502*^9, 
   3.9785998327717857`*^9, 3.978603617567157*^9, 3.9786947367810507`*^9, 
   3.979703523407063*^9, 3.9797216726490307`*^9, 3.9797235340483723`*^9, 
   3.979730164299086*^9, 3.979819942474572*^9, 3.979819977833373*^9, 
   3.980827195156674*^9, 3.9808286211562138`*^9, 3.980828894110126*^9, 
   3.980829120718472*^9, 3.981027560342761*^9, 3.981033870964246*^9, 
   3.981047658825556*^9, 3.9810851621461983`*^9, 3.981103419948215*^9, 
   3.981110727696994*^9, 3.981171129248725*^9, 3.98117699692618*^9, 
   3.9811783072765017`*^9, 3.981181951244072*^9, 3.981186297129188*^9, 
   3.981188304003683*^9, 3.9814328709697866`*^9, 3.9814343167027273`*^9, 
   3.981452735648286*^9, 3.981456466308433*^9, 3.981457794320068*^9, 
   3.981457825756301*^9, 3.981458236304537*^9, 3.981458936137293*^9, 
   3.98145951745166*^9, 3.9814597770669737`*^9, 3.9814598798751783`*^9, 
   3.981462520910771*^9, 3.9814625948597603`*^9, 3.9814628789355803`*^9, 
   3.981464574567094*^9, 3.9814648206885967`*^9, 3.981518626912668*^9, 
   3.981624019886757*^9, 3.981644605606366*^9, 3.981708555576055*^9, 
   3.981709275549316*^9, 3.98177961542673*^9, 3.9817909947966127`*^9, 
   3.981952217355402*^9, 3.982036601555831*^9, 3.9820412865376873`*^9, 
   3.982044496857235*^9, 3.98205070379944*^9, 3.9820515410452642`*^9, 
   3.9821209422339277`*^9, 3.982128239105281*^9, 3.982128926865905*^9, 
   3.9821473651874866`*^9, 3.982384235634941*^9, 3.982642706147928*^9, 
   3.982663817948749*^9, 3.98266841275948*^9, 3.982669769317505*^9, 
   3.982748450598343*^9, 3.982816472824911*^9, 3.982900756523395*^9, 
   3.9829046475082006`*^9, 3.9829167936785727`*^9, 3.98291720829327*^9, 
   3.9829188376038237`*^9, 3.982922217817501*^9, 3.982984618904831*^9, 
   3.982992748161996*^9, 3.98300679105575*^9, 3.9832508304183693`*^9, 
   3.983331117300254*^9, 3.983377073797063*^9, 3.983590465428842*^9, 
   3.983590923341443*^9, 3.983599044059863*^9, 3.983610585340084*^9, 
   3.9838663524744577`*^9, 3.983933836285026*^9, 3.983934607123993*^9, 
   3.9871587987249403`*^9, 3.9874938106072273`*^9, 3.9882780135727386`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"f31b7248-27a9-4d1b-9684-afc84c9e3877"],

Cell[BoxData["\<\"more info in hep-ph/0511200\"\>"], "Print",
 CellChangeTimes->{
  3.638186355868745*^9, 3.638515029926599*^9, 3.6385150927780857`*^9, 
   3.638515525851863*^9, 3.6385157654573917`*^9, 3.638681799281131*^9, 
   3.638710808402652*^9, 3.638711043818474*^9, 3.638714927526885*^9, 
   3.6387664316098127`*^9, 3.638767030726268*^9, 3.6387691880461597`*^9, 
   3.638783235274954*^9, 3.6387869697825947`*^9, 3.638791705246142*^9, 
   3.638882089299057*^9, {3.6388855490053663`*^9, 3.6388855654153633`*^9}, 
   3.638885600442724*^9, 3.6389576064671288`*^9, 3.638961724358514*^9, 
   3.638961759677661*^9, 3.639051141696759*^9, 3.639053398113413*^9, 
   3.639053982905163*^9, 3.639117370076104*^9, {3.639117608398446*^9, 
   3.639117635922152*^9}, 3.639119001641958*^9, 3.639119301252887*^9, 
   3.6391203898660507`*^9, 3.639126286592163*^9, 3.639128447780735*^9, 
   3.639555000098309*^9, 3.639555359893507*^9, 3.639564455965064*^9, 
   3.639568353447318*^9, 3.639651226826078*^9, 3.6399934311982*^9, 
   3.6400689736227427`*^9, 3.640338082210011*^9, 3.640339345659634*^9, 
   3.640339620038661*^9, 3.640603318814946*^9, 3.641120726101945*^9, 
   3.641121002541706*^9, 3.641461135652959*^9, 3.652004043708311*^9, 
   3.652344325064698*^9, 3.652344405557534*^9, 3.652349460792224*^9, {
   3.6523543125762997`*^9, 3.652354340617378*^9}, 3.652597138296988*^9, 
   3.652597241179077*^9, 3.652681369096156*^9, 3.652783023343474*^9, 
   3.6528722446463137`*^9, 3.6530363463514442`*^9, 3.653039333081985*^9, 
   3.653917040399976*^9, 3.653977895564743*^9, 3.654245953352894*^9, 
   3.655017803642619*^9, 3.663670744232505*^9, 3.670842409628282*^9, 
   3.671873512323359*^9, 3.671873913319318*^9, 3.671874275780398*^9, 
   3.672058739069441*^9, 3.672059278922279*^9, 3.6721241586395082`*^9, 
   3.672136041875815*^9, 3.673076939633664*^9, 3.673158655437332*^9, 
   3.673175395749474*^9, 3.673243768387636*^9, 3.673265007581469*^9, 
   3.673265896475607*^9, 3.673591084902841*^9, 3.67359722425095*^9, 
   3.673609819177936*^9, 3.673948225655149*^9, 3.7257057020571213`*^9, 
   3.7257068025801907`*^9, 3.726221914474608*^9, 3.726914260323264*^9, 
   3.72716474894692*^9, 3.729321040873354*^9, 3.729321523373687*^9, 
   3.7306214762530746`*^9, 3.730629133880088*^9, 3.73062916420884*^9, 
   3.730631152840294*^9, 3.7306414381703663`*^9, 3.731062989040563*^9, 
   3.731063522105936*^9, 3.731067403787756*^9, 3.7311396222750797`*^9, 
   3.731142538539266*^9, 3.7730489097921467`*^9, 3.7730500274514837`*^9, 
   3.809274153115308*^9, 3.809274378116004*^9, 3.810988734884986*^9, 
   3.810991231215328*^9, 3.8311018506933193`*^9, 3.8334510605970297`*^9, 
   3.8342246808605843`*^9, 3.834297493653463*^9, 3.834298402882527*^9, 
   3.8343099326023865`*^9, 3.8344589555148144`*^9, 3.8344699791876945`*^9, 
   3.835420230667508*^9, 3.841656438224537*^9, 3.841724332180332*^9, 
   3.841806448699744*^9, 3.841818475420792*^9, 3.8420071453874273`*^9, 
   3.842065387454124*^9, 3.842430818650124*^9, 3.9000532583735228`*^9, 
   3.900224806885873*^9, 3.90055814752814*^9, 3.900565361088008*^9, 
   3.90057814830168*^9, 3.900652987152722*^9, 3.9010057091606894`*^9, 
   3.9011677519935913`*^9, 3.90117965076204*^9, 3.9012500555949697`*^9, 
   3.901593676218791*^9, 3.9020453239441566`*^9, 3.902208611753117*^9, 
   3.902373945967532*^9, 3.9023756170781717`*^9, 3.903005198395061*^9, 
   3.903409343309265*^9, 3.903854550378927*^9, 3.903929306487509*^9, 
   3.904015707640414*^9, 3.9126647215153303`*^9, 3.915102245585918*^9, 
   3.917610855467102*^9, 3.917860783652389*^9, 3.91792692778246*^9, 
   3.9179626756077127`*^9, 3.918374183971346*^9, 3.918451143184731*^9, 
   3.9185487105741053`*^9, 3.9189060249209623`*^9, 3.9191511766561823`*^9, 
   3.9193333076262693`*^9, 3.92208767499014*^9, 3.9491229656773*^9, 
   3.949211177848215*^9, 3.949292808409315*^9, 3.949295415108202*^9, 
   3.949306948025115*^9, 3.949309803667062*^9, 3.949399388638442*^9, 
   3.949400145240963*^9, 3.94940029478337*^9, 3.949467970886046*^9, 
   3.949468872472487*^9, 3.94946960490294*^9, 3.949482257723777*^9, 
   3.949482452644001*^9, 3.949486062552576*^9, 3.949486279214282*^9, 
   3.94948738509691*^9, 3.9494911524939213`*^9, 3.949491957041972*^9, 
   3.949492135486548*^9, 3.949563041418586*^9, 3.949576681349189*^9, 
   3.949639680416922*^9, 3.949723857000743*^9, 3.94973885652151*^9, 
   3.949738967613832*^9, 3.9498141713711853`*^9, 3.949985899064848*^9, 
   3.950009649656896*^9, 3.9500099267999783`*^9, 3.95002170407181*^9, 
   3.950073229661496*^9, 3.950101123497931*^9, 3.950157100928027*^9, 
   3.950174312703697*^9, 3.950246696032927*^9, 3.950325164148584*^9, 
   3.9506012840050993`*^9, 3.950623715405567*^9, 3.950677117648857*^9, 
   3.950773959723928*^9, 3.950852308572761*^9, 3.9508643515790586`*^9, 
   3.950864425478476*^9, 3.950864702318808*^9, 3.95087038032795*^9, 
   3.9509360336317797`*^9, 3.9509448245940523`*^9, 3.95094933658794*^9, 
   3.950949375448614*^9, 3.9511910022956676`*^9, 3.951293645017729*^9, 
   3.951295210903205*^9, 3.95129754657865*^9, 3.951380398100144*^9, 
   3.9513817934959917`*^9, 3.951456025169794*^9, 3.95147935415578*^9, 
   3.951796200479744*^9, 3.9518118049543457`*^9, 3.951814392165286*^9, 
   3.951887587656639*^9, 3.95188818082938*^9, 3.951982913565238*^9, 
   3.952072010521394*^9, 3.95207487980543*^9, 3.9520750657087927`*^9, 
   3.952080737911813*^9, 3.952081054388123*^9, 3.952081915714334*^9, 
   3.9520849042015047`*^9, 3.9520849807318497`*^9, 3.9521402053813953`*^9, 
   3.952156335921195*^9, 3.952157205525823*^9, 3.952396866673167*^9, 
   3.952397917786537*^9, 3.952413879429352*^9, 3.9524177589317617`*^9, 
   3.952506056925273*^9, 3.952506094796297*^9, 3.95250678291599*^9, 
   3.9525856983685637`*^9, 3.952588017770761*^9, 3.952653077475515*^9, 
   3.952676519996072*^9, 3.952680171701281*^9, 3.952740889379587*^9, 
   3.952741988968918*^9, 3.952742948081506*^9, 3.952762040760569*^9, 
   3.952763386701789*^9, 3.952763896194798*^9, 3.9530210082588882`*^9, 
   3.9530213320226097`*^9, 3.953021485830001*^9, 3.953092839116064*^9, 
   3.953097281351355*^9, 3.953110704990375*^9, 3.953112959962596*^9, 
   3.953114443261662*^9, 3.9531160396235867`*^9, 3.9531167154926033`*^9, 
   3.953191990671257*^9, 3.953195530606647*^9, 3.953198568118658*^9, 
   3.953260581667626*^9, 3.9532654221050587`*^9, 3.953290313483019*^9, 
   3.95329036750228*^9, 3.953347787892603*^9, 3.953354458943118*^9, 
   3.953366604956204*^9, 3.953367598634604*^9, 3.953607840830228*^9, 
   3.9536146302480087`*^9, 3.953626053716444*^9, 3.953626151315289*^9, 
   3.95362620402172*^9, 3.953626339861085*^9, 3.953627770056572*^9, 
   3.953627847689384*^9, 3.9536950122272377`*^9, 3.953713725283684*^9, 
   3.953719149832*^9, 3.9537797016697206`*^9, 3.9537862456966963`*^9, 
   3.9537866926266527`*^9, 3.953795680855967*^9, 3.9537958425552*^9, 
   3.953796843664362*^9, 3.9537991992986717`*^9, 3.953800757942383*^9, 
   3.953800801631353*^9, 3.953801213376977*^9, 3.953866535745441*^9, 
   3.953867133212954*^9, 3.95388637311008*^9, 3.9538897609384527`*^9, 
   3.954041758829357*^9, 3.954299876396806*^9, 3.954304538198125*^9, 
   3.9543047112827797`*^9, 3.954304855010673*^9, 3.954316356957498*^9, 
   3.954319930409852*^9, 3.9547649495489807`*^9, 3.954815608369274*^9, 
   3.9548356975185957`*^9, 3.954836921823819*^9, 3.9572522972772207`*^9, 
   3.957261310144299*^9, 3.957261441988203*^9, 3.9573211974793787`*^9, 
   3.957324022798648*^9, 3.9573284657037983`*^9, 3.957328517746512*^9, 
   3.95732926862571*^9, 3.961214260305135*^9, 3.9612290902871*^9, 
   3.9614677427809677`*^9, 3.9615543614495773`*^9, 3.961558497903461*^9, 
   3.961579460063752*^9, 3.961642614342998*^9, 3.961648099858056*^9, 
   3.961725869870685*^9, 3.9617362405122347`*^9, 3.961813037214045*^9, 
   3.961813935427507*^9, 3.9618140813547487`*^9, 3.9618150381981897`*^9, 
   3.961820904624004*^9, 3.962091852617688*^9, 3.9621582893761053`*^9, 
   3.962163549210112*^9, 3.96217722965827*^9, 3.962248591672264*^9, 
   3.9622502387980413`*^9, 3.962260188334388*^9, 3.9622602378735113`*^9, 
   3.9626818918231487`*^9, 3.9627672346928167`*^9, 3.962768005040243*^9, 
   3.962769649506681*^9, 3.962795729124362*^9, 3.962860942049622*^9, 
   3.962863391377965*^9, 3.9629387591517487`*^9, 3.962956754223378*^9, 
   3.962956896868946*^9, 3.967778372515478*^9, 3.96779384079318*^9, 
   3.967798748129388*^9, 3.9678613077926292`*^9, 3.968208213583576*^9, 
   3.968222402012463*^9, 3.968225121268065*^9, {3.968225991495788*^9, 
   3.968226018897078*^9}, 3.968230853391934*^9, 3.968298247428541*^9, 
   3.96831047941821*^9, 3.968310670497422*^9, 3.968311824097425*^9, 
   3.968311920853451*^9, 3.968313871273834*^9, 3.968314659849506*^9, 
   3.9683792032745247`*^9, 3.968383436187286*^9, 3.968383646782824*^9, 
   3.968490627726046*^9, 3.968749250202445*^9, 3.9689022176010647`*^9, 
   3.968904967208933*^9, 3.968928910204701*^9, 3.9689858798763437`*^9, 
   3.969527116330371*^9, 3.969529823437346*^9, 3.970129383842024*^9, 
   3.97028751203444*^9, 3.9705542570551853`*^9, 3.9706301124746304`*^9, 
   3.970717151505684*^9, 3.970743364117087*^9, 3.970803466302721*^9, 
   3.9708065667999783`*^9, 3.970817862718357*^9, 3.970818446278339*^9, 
   3.9708252958766127`*^9, 3.970903911794498*^9, 3.970906223369182*^9, {
   3.97090626097602*^9, 3.970906286541417*^9}, {3.970906338420617*^9, 
   3.970906347649544*^9}, 3.9709064043456993`*^9, 3.9711481784475307`*^9, 
   3.971761570601368*^9, 3.9717834935844927`*^9, 3.971841629122224*^9, 
   3.971842743791669*^9, 3.971842787068531*^9, 3.971843395679751*^9, 
   3.971933832750681*^9, 3.971933875818841*^9, 3.972100115525516*^9, 
   3.972119087039021*^9, 3.97211911896054*^9, 3.972279081284183*^9, 
   3.9723618207330227`*^9, 3.9724468287126303`*^9, 3.972532600342051*^9, 
   3.972618414384832*^9, 3.972622368045219*^9, 3.972645733300105*^9, 
   3.972703415949712*^9, 3.976858712899066*^9, 3.976874196153625*^9, 
   3.978520726078665*^9, 3.9785962685028553`*^9, 3.978596308407502*^9, 
   3.9785998327717857`*^9, 3.978603617567157*^9, 3.9786947367810507`*^9, 
   3.979703523407063*^9, 3.9797216726490307`*^9, 3.9797235340483723`*^9, 
   3.979730164299086*^9, 3.979819942474572*^9, 3.979819977833373*^9, 
   3.980827195156674*^9, 3.9808286211562138`*^9, 3.980828894110126*^9, 
   3.980829120718472*^9, 3.981027560342761*^9, 3.981033870964246*^9, 
   3.981047658825556*^9, 3.9810851621461983`*^9, 3.981103419948215*^9, 
   3.981110727696994*^9, 3.981171129248725*^9, 3.98117699692618*^9, 
   3.9811783072765017`*^9, 3.981181951244072*^9, 3.981186297129188*^9, 
   3.981188304003683*^9, 3.9814328709697866`*^9, 3.9814343167027273`*^9, 
   3.981452735648286*^9, 3.981456466308433*^9, 3.981457794320068*^9, 
   3.981457825756301*^9, 3.981458236304537*^9, 3.981458936137293*^9, 
   3.98145951745166*^9, 3.9814597770669737`*^9, 3.9814598798751783`*^9, 
   3.981462520910771*^9, 3.9814625948597603`*^9, 3.9814628789355803`*^9, 
   3.981464574567094*^9, 3.9814648206885967`*^9, 3.981518626912668*^9, 
   3.981624019886757*^9, 3.981644605606366*^9, 3.981708555576055*^9, 
   3.981709275549316*^9, 3.98177961542673*^9, 3.9817909947966127`*^9, 
   3.981952217355402*^9, 3.982036601555831*^9, 3.9820412865376873`*^9, 
   3.982044496857235*^9, 3.98205070379944*^9, 3.9820515410452642`*^9, 
   3.9821209422339277`*^9, 3.982128239105281*^9, 3.982128926865905*^9, 
   3.9821473651874866`*^9, 3.982384235634941*^9, 3.982642706147928*^9, 
   3.982663817948749*^9, 3.98266841275948*^9, 3.982669769317505*^9, 
   3.982748450598343*^9, 3.982816472824911*^9, 3.982900756523395*^9, 
   3.9829046475082006`*^9, 3.9829167936785727`*^9, 3.98291720829327*^9, 
   3.9829188376038237`*^9, 3.982922217817501*^9, 3.982984618904831*^9, 
   3.982992748161996*^9, 3.98300679105575*^9, 3.9832508304183693`*^9, 
   3.983331117300254*^9, 3.983377073797063*^9, 3.983590465428842*^9, 
   3.983590923341443*^9, 3.983599044059863*^9, 3.983610585340084*^9, 
   3.9838663524744577`*^9, 3.983933836285026*^9, 3.983934607123993*^9, 
   3.9871587987249403`*^9, 3.9874938106072273`*^9, 3.988278013573434*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"57b22c1f-a497-47b9-9299-cc33aa5be7b9"],

Cell[BoxData["\<\"modified in 2022\"\>"], "Print",
 CellChangeTimes->{
  3.638186355868745*^9, 3.638515029926599*^9, 3.6385150927780857`*^9, 
   3.638515525851863*^9, 3.6385157654573917`*^9, 3.638681799281131*^9, 
   3.638710808402652*^9, 3.638711043818474*^9, 3.638714927526885*^9, 
   3.6387664316098127`*^9, 3.638767030726268*^9, 3.6387691880461597`*^9, 
   3.638783235274954*^9, 3.6387869697825947`*^9, 3.638791705246142*^9, 
   3.638882089299057*^9, {3.6388855490053663`*^9, 3.6388855654153633`*^9}, 
   3.638885600442724*^9, 3.6389576064671288`*^9, 3.638961724358514*^9, 
   3.638961759677661*^9, 3.639051141696759*^9, 3.639053398113413*^9, 
   3.639053982905163*^9, 3.639117370076104*^9, {3.639117608398446*^9, 
   3.639117635922152*^9}, 3.639119001641958*^9, 3.639119301252887*^9, 
   3.6391203898660507`*^9, 3.639126286592163*^9, 3.639128447780735*^9, 
   3.639555000098309*^9, 3.639555359893507*^9, 3.639564455965064*^9, 
   3.639568353447318*^9, 3.639651226826078*^9, 3.6399934311982*^9, 
   3.6400689736227427`*^9, 3.640338082210011*^9, 3.640339345659634*^9, 
   3.640339620038661*^9, 3.640603318814946*^9, 3.641120726101945*^9, 
   3.641121002541706*^9, 3.641461135652959*^9, 3.652004043708311*^9, 
   3.652344325064698*^9, 3.652344405557534*^9, 3.652349460792224*^9, {
   3.6523543125762997`*^9, 3.652354340617378*^9}, 3.652597138296988*^9, 
   3.652597241179077*^9, 3.652681369096156*^9, 3.652783023343474*^9, 
   3.6528722446463137`*^9, 3.6530363463514442`*^9, 3.653039333081985*^9, 
   3.653917040399976*^9, 3.653977895564743*^9, 3.654245953352894*^9, 
   3.655017803642619*^9, 3.663670744232505*^9, 3.670842409628282*^9, 
   3.671873512323359*^9, 3.671873913319318*^9, 3.671874275780398*^9, 
   3.672058739069441*^9, 3.672059278922279*^9, 3.6721241586395082`*^9, 
   3.672136041875815*^9, 3.673076939633664*^9, 3.673158655437332*^9, 
   3.673175395749474*^9, 3.673243768387636*^9, 3.673265007581469*^9, 
   3.673265896475607*^9, 3.673591084902841*^9, 3.67359722425095*^9, 
   3.673609819177936*^9, 3.673948225655149*^9, 3.7257057020571213`*^9, 
   3.7257068025801907`*^9, 3.726221914474608*^9, 3.726914260323264*^9, 
   3.72716474894692*^9, 3.729321040873354*^9, 3.729321523373687*^9, 
   3.7306214762530746`*^9, 3.730629133880088*^9, 3.73062916420884*^9, 
   3.730631152840294*^9, 3.7306414381703663`*^9, 3.731062989040563*^9, 
   3.731063522105936*^9, 3.731067403787756*^9, 3.7311396222750797`*^9, 
   3.731142538539266*^9, 3.7730489097921467`*^9, 3.7730500274514837`*^9, 
   3.809274153115308*^9, 3.809274378116004*^9, 3.810988734884986*^9, 
   3.810991231215328*^9, 3.8311018506933193`*^9, 3.8334510605970297`*^9, 
   3.8342246808605843`*^9, 3.834297493653463*^9, 3.834298402882527*^9, 
   3.8343099326023865`*^9, 3.8344589555148144`*^9, 3.8344699791876945`*^9, 
   3.835420230667508*^9, 3.841656438224537*^9, 3.841724332180332*^9, 
   3.841806448699744*^9, 3.841818475420792*^9, 3.8420071453874273`*^9, 
   3.842065387454124*^9, 3.842430818650124*^9, 3.9000532583735228`*^9, 
   3.900224806885873*^9, 3.90055814752814*^9, 3.900565361088008*^9, 
   3.90057814830168*^9, 3.900652987152722*^9, 3.9010057091606894`*^9, 
   3.9011677519935913`*^9, 3.90117965076204*^9, 3.9012500555949697`*^9, 
   3.901593676218791*^9, 3.9020453239441566`*^9, 3.902208611753117*^9, 
   3.902373945967532*^9, 3.9023756170781717`*^9, 3.903005198395061*^9, 
   3.903409343309265*^9, 3.903854550378927*^9, 3.903929306487509*^9, 
   3.904015707640414*^9, 3.9126647215153303`*^9, 3.915102245585918*^9, 
   3.917610855467102*^9, 3.917860783652389*^9, 3.91792692778246*^9, 
   3.9179626756077127`*^9, 3.918374183971346*^9, 3.918451143184731*^9, 
   3.9185487105741053`*^9, 3.9189060249209623`*^9, 3.9191511766561823`*^9, 
   3.9193333076262693`*^9, 3.92208767499014*^9, 3.9491229656773*^9, 
   3.949211177848215*^9, 3.949292808409315*^9, 3.949295415108202*^9, 
   3.949306948025115*^9, 3.949309803667062*^9, 3.949399388638442*^9, 
   3.949400145240963*^9, 3.94940029478337*^9, 3.949467970886046*^9, 
   3.949468872472487*^9, 3.94946960490294*^9, 3.949482257723777*^9, 
   3.949482452644001*^9, 3.949486062552576*^9, 3.949486279214282*^9, 
   3.94948738509691*^9, 3.9494911524939213`*^9, 3.949491957041972*^9, 
   3.949492135486548*^9, 3.949563041418586*^9, 3.949576681349189*^9, 
   3.949639680416922*^9, 3.949723857000743*^9, 3.94973885652151*^9, 
   3.949738967613832*^9, 3.9498141713711853`*^9, 3.949985899064848*^9, 
   3.950009649656896*^9, 3.9500099267999783`*^9, 3.95002170407181*^9, 
   3.950073229661496*^9, 3.950101123497931*^9, 3.950157100928027*^9, 
   3.950174312703697*^9, 3.950246696032927*^9, 3.950325164148584*^9, 
   3.9506012840050993`*^9, 3.950623715405567*^9, 3.950677117648857*^9, 
   3.950773959723928*^9, 3.950852308572761*^9, 3.9508643515790586`*^9, 
   3.950864425478476*^9, 3.950864702318808*^9, 3.95087038032795*^9, 
   3.9509360336317797`*^9, 3.9509448245940523`*^9, 3.95094933658794*^9, 
   3.950949375448614*^9, 3.9511910022956676`*^9, 3.951293645017729*^9, 
   3.951295210903205*^9, 3.95129754657865*^9, 3.951380398100144*^9, 
   3.9513817934959917`*^9, 3.951456025169794*^9, 3.95147935415578*^9, 
   3.951796200479744*^9, 3.9518118049543457`*^9, 3.951814392165286*^9, 
   3.951887587656639*^9, 3.95188818082938*^9, 3.951982913565238*^9, 
   3.952072010521394*^9, 3.95207487980543*^9, 3.9520750657087927`*^9, 
   3.952080737911813*^9, 3.952081054388123*^9, 3.952081915714334*^9, 
   3.9520849042015047`*^9, 3.9520849807318497`*^9, 3.9521402053813953`*^9, 
   3.952156335921195*^9, 3.952157205525823*^9, 3.952396866673167*^9, 
   3.952397917786537*^9, 3.952413879429352*^9, 3.9524177589317617`*^9, 
   3.952506056925273*^9, 3.952506094796297*^9, 3.95250678291599*^9, 
   3.9525856983685637`*^9, 3.952588017770761*^9, 3.952653077475515*^9, 
   3.952676519996072*^9, 3.952680171701281*^9, 3.952740889379587*^9, 
   3.952741988968918*^9, 3.952742948081506*^9, 3.952762040760569*^9, 
   3.952763386701789*^9, 3.952763896194798*^9, 3.9530210082588882`*^9, 
   3.9530213320226097`*^9, 3.953021485830001*^9, 3.953092839116064*^9, 
   3.953097281351355*^9, 3.953110704990375*^9, 3.953112959962596*^9, 
   3.953114443261662*^9, 3.9531160396235867`*^9, 3.9531167154926033`*^9, 
   3.953191990671257*^9, 3.953195530606647*^9, 3.953198568118658*^9, 
   3.953260581667626*^9, 3.9532654221050587`*^9, 3.953290313483019*^9, 
   3.95329036750228*^9, 3.953347787892603*^9, 3.953354458943118*^9, 
   3.953366604956204*^9, 3.953367598634604*^9, 3.953607840830228*^9, 
   3.9536146302480087`*^9, 3.953626053716444*^9, 3.953626151315289*^9, 
   3.95362620402172*^9, 3.953626339861085*^9, 3.953627770056572*^9, 
   3.953627847689384*^9, 3.9536950122272377`*^9, 3.953713725283684*^9, 
   3.953719149832*^9, 3.9537797016697206`*^9, 3.9537862456966963`*^9, 
   3.9537866926266527`*^9, 3.953795680855967*^9, 3.9537958425552*^9, 
   3.953796843664362*^9, 3.9537991992986717`*^9, 3.953800757942383*^9, 
   3.953800801631353*^9, 3.953801213376977*^9, 3.953866535745441*^9, 
   3.953867133212954*^9, 3.95388637311008*^9, 3.9538897609384527`*^9, 
   3.954041758829357*^9, 3.954299876396806*^9, 3.954304538198125*^9, 
   3.9543047112827797`*^9, 3.954304855010673*^9, 3.954316356957498*^9, 
   3.954319930409852*^9, 3.9547649495489807`*^9, 3.954815608369274*^9, 
   3.9548356975185957`*^9, 3.954836921823819*^9, 3.9572522972772207`*^9, 
   3.957261310144299*^9, 3.957261441988203*^9, 3.9573211974793787`*^9, 
   3.957324022798648*^9, 3.9573284657037983`*^9, 3.957328517746512*^9, 
   3.95732926862571*^9, 3.961214260305135*^9, 3.9612290902871*^9, 
   3.9614677427809677`*^9, 3.9615543614495773`*^9, 3.961558497903461*^9, 
   3.961579460063752*^9, 3.961642614342998*^9, 3.961648099858056*^9, 
   3.961725869870685*^9, 3.9617362405122347`*^9, 3.961813037214045*^9, 
   3.961813935427507*^9, 3.9618140813547487`*^9, 3.9618150381981897`*^9, 
   3.961820904624004*^9, 3.962091852617688*^9, 3.9621582893761053`*^9, 
   3.962163549210112*^9, 3.96217722965827*^9, 3.962248591672264*^9, 
   3.9622502387980413`*^9, 3.962260188334388*^9, 3.9622602378735113`*^9, 
   3.9626818918231487`*^9, 3.9627672346928167`*^9, 3.962768005040243*^9, 
   3.962769649506681*^9, 3.962795729124362*^9, 3.962860942049622*^9, 
   3.962863391377965*^9, 3.9629387591517487`*^9, 3.962956754223378*^9, 
   3.962956896868946*^9, 3.967778372515478*^9, 3.96779384079318*^9, 
   3.967798748129388*^9, 3.9678613077926292`*^9, 3.968208213583576*^9, 
   3.968222402012463*^9, 3.968225121268065*^9, {3.968225991495788*^9, 
   3.968226018897078*^9}, 3.968230853391934*^9, 3.968298247428541*^9, 
   3.96831047941821*^9, 3.968310670497422*^9, 3.968311824097425*^9, 
   3.968311920853451*^9, 3.968313871273834*^9, 3.968314659849506*^9, 
   3.9683792032745247`*^9, 3.968383436187286*^9, 3.968383646782824*^9, 
   3.968490627726046*^9, 3.968749250202445*^9, 3.9689022176010647`*^9, 
   3.968904967208933*^9, 3.968928910204701*^9, 3.9689858798763437`*^9, 
   3.969527116330371*^9, 3.969529823437346*^9, 3.970129383842024*^9, 
   3.97028751203444*^9, 3.9705542570551853`*^9, 3.9706301124746304`*^9, 
   3.970717151505684*^9, 3.970743364117087*^9, 3.970803466302721*^9, 
   3.9708065667999783`*^9, 3.970817862718357*^9, 3.970818446278339*^9, 
   3.9708252958766127`*^9, 3.970903911794498*^9, 3.970906223369182*^9, {
   3.97090626097602*^9, 3.970906286541417*^9}, {3.970906338420617*^9, 
   3.970906347649544*^9}, 3.9709064043456993`*^9, 3.9711481784475307`*^9, 
   3.971761570601368*^9, 3.9717834935844927`*^9, 3.971841629122224*^9, 
   3.971842743791669*^9, 3.971842787068531*^9, 3.971843395679751*^9, 
   3.971933832750681*^9, 3.971933875818841*^9, 3.972100115525516*^9, 
   3.972119087039021*^9, 3.97211911896054*^9, 3.972279081284183*^9, 
   3.9723618207330227`*^9, 3.9724468287126303`*^9, 3.972532600342051*^9, 
   3.972618414384832*^9, 3.972622368045219*^9, 3.972645733300105*^9, 
   3.972703415949712*^9, 3.976858712899066*^9, 3.976874196153625*^9, 
   3.978520726078665*^9, 3.9785962685028553`*^9, 3.978596308407502*^9, 
   3.9785998327717857`*^9, 3.978603617567157*^9, 3.9786947367810507`*^9, 
   3.979703523407063*^9, 3.9797216726490307`*^9, 3.9797235340483723`*^9, 
   3.979730164299086*^9, 3.979819942474572*^9, 3.979819977833373*^9, 
   3.980827195156674*^9, 3.9808286211562138`*^9, 3.980828894110126*^9, 
   3.980829120718472*^9, 3.981027560342761*^9, 3.981033870964246*^9, 
   3.981047658825556*^9, 3.9810851621461983`*^9, 3.981103419948215*^9, 
   3.981110727696994*^9, 3.981171129248725*^9, 3.98117699692618*^9, 
   3.9811783072765017`*^9, 3.981181951244072*^9, 3.981186297129188*^9, 
   3.981188304003683*^9, 3.9814328709697866`*^9, 3.9814343167027273`*^9, 
   3.981452735648286*^9, 3.981456466308433*^9, 3.981457794320068*^9, 
   3.981457825756301*^9, 3.981458236304537*^9, 3.981458936137293*^9, 
   3.98145951745166*^9, 3.9814597770669737`*^9, 3.9814598798751783`*^9, 
   3.981462520910771*^9, 3.9814625948597603`*^9, 3.9814628789355803`*^9, 
   3.981464574567094*^9, 3.9814648206885967`*^9, 3.981518626912668*^9, 
   3.981624019886757*^9, 3.981644605606366*^9, 3.981708555576055*^9, 
   3.981709275549316*^9, 3.98177961542673*^9, 3.9817909947966127`*^9, 
   3.981952217355402*^9, 3.982036601555831*^9, 3.9820412865376873`*^9, 
   3.982044496857235*^9, 3.98205070379944*^9, 3.9820515410452642`*^9, 
   3.9821209422339277`*^9, 3.982128239105281*^9, 3.982128926865905*^9, 
   3.9821473651874866`*^9, 3.982384235634941*^9, 3.982642706147928*^9, 
   3.982663817948749*^9, 3.98266841275948*^9, 3.982669769317505*^9, 
   3.982748450598343*^9, 3.982816472824911*^9, 3.982900756523395*^9, 
   3.9829046475082006`*^9, 3.9829167936785727`*^9, 3.98291720829327*^9, 
   3.9829188376038237`*^9, 3.982922217817501*^9, 3.982984618904831*^9, 
   3.982992748161996*^9, 3.98300679105575*^9, 3.9832508304183693`*^9, 
   3.983331117300254*^9, 3.983377073797063*^9, 3.983590465428842*^9, 
   3.983590923341443*^9, 3.983599044059863*^9, 3.983610585340084*^9, 
   3.9838663524744577`*^9, 3.983933836285026*^9, 3.983934607123993*^9, 
   3.9871587987249403`*^9, 3.9874938106072273`*^9, 3.98827801357401*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"433947b3-2121-4a7b-969f-b3af33e0c745"],

Cell[BoxData["\<\"Barnes Routines, v 1.1.0 of June 5, 2009\"\>"], "Print",
 CellChangeTimes->{
  3.638186355868745*^9, 3.638515029926599*^9, 3.6385150927780857`*^9, 
   3.638515525851863*^9, 3.6385157654573917`*^9, 3.638681799281131*^9, 
   3.638710808402652*^9, 3.638711043818474*^9, 3.638714927526885*^9, 
   3.6387664316098127`*^9, 3.638767030726268*^9, 3.6387691880461597`*^9, 
   3.638783235274954*^9, 3.6387869697825947`*^9, 3.638791705246142*^9, 
   3.638882089299057*^9, {3.6388855490053663`*^9, 3.6388855654153633`*^9}, 
   3.638885600442724*^9, 3.6389576064671288`*^9, 3.638961724358514*^9, 
   3.638961759677661*^9, 3.639051141696759*^9, 3.639053398113413*^9, 
   3.639053982905163*^9, 3.639117370076104*^9, {3.639117608398446*^9, 
   3.639117635922152*^9}, 3.639119001641958*^9, 3.639119301252887*^9, 
   3.6391203898660507`*^9, 3.639126286592163*^9, 3.639128447780735*^9, 
   3.639555000098309*^9, 3.639555359893507*^9, 3.639564455965064*^9, 
   3.639568353447318*^9, 3.639651226826078*^9, 3.6399934311982*^9, 
   3.6400689736227427`*^9, 3.640338082210011*^9, 3.640339345659634*^9, 
   3.640339620038661*^9, 3.640603318814946*^9, 3.641120726101945*^9, 
   3.641121002541706*^9, 3.641461135652959*^9, 3.652004043708311*^9, 
   3.652344325064698*^9, 3.652344405557534*^9, 3.652349460792224*^9, {
   3.6523543125762997`*^9, 3.652354340617378*^9}, 3.652597138296988*^9, 
   3.652597241179077*^9, 3.652681369096156*^9, 3.652783023343474*^9, 
   3.6528722446463137`*^9, 3.6530363463514442`*^9, 3.653039333081985*^9, 
   3.653917040399976*^9, 3.653977895564743*^9, 3.654245953352894*^9, 
   3.655017803642619*^9, 3.663670744232505*^9, 3.670842409628282*^9, 
   3.671873512323359*^9, 3.671873913319318*^9, 3.671874275780398*^9, 
   3.672058739069441*^9, 3.672059278922279*^9, 3.6721241586395082`*^9, 
   3.672136041875815*^9, 3.673076939633664*^9, 3.673158655437332*^9, 
   3.673175395749474*^9, 3.673243768387636*^9, 3.673265007581469*^9, 
   3.673265896475607*^9, 3.673591084902841*^9, 3.67359722425095*^9, 
   3.673609819177936*^9, 3.673948225655149*^9, 3.7257057020571213`*^9, 
   3.7257068025801907`*^9, 3.726221914474608*^9, 3.726914260323264*^9, 
   3.72716474894692*^9, 3.729321040873354*^9, 3.729321523373687*^9, 
   3.7306214762530746`*^9, 3.730629133880088*^9, 3.73062916420884*^9, 
   3.730631152840294*^9, 3.7306414381703663`*^9, 3.731062989040563*^9, 
   3.731063522105936*^9, 3.731067403787756*^9, 3.7311396222750797`*^9, 
   3.731142538539266*^9, 3.7730489097921467`*^9, 3.7730500274514837`*^9, 
   3.809274153115308*^9, 3.809274378116004*^9, 3.810988734884986*^9, 
   3.810991231215328*^9, 3.8311018506933193`*^9, 3.8334510605970297`*^9, 
   3.8342246808605843`*^9, 3.834297493653463*^9, 3.834298402882527*^9, 
   3.8343099326023865`*^9, 3.8344589555148144`*^9, 3.8344699791876945`*^9, 
   3.835420230667508*^9, 3.841656438224537*^9, 3.841724332180332*^9, 
   3.841806448699744*^9, 3.841818475420792*^9, 3.8420071453874273`*^9, 
   3.842065387454124*^9, 3.842430818650124*^9, 3.9000532583735228`*^9, 
   3.900224806885873*^9, 3.90055814752814*^9, 3.900565361088008*^9, 
   3.90057814830168*^9, 3.900652987152722*^9, 3.9010057091606894`*^9, 
   3.9011677519935913`*^9, 3.90117965076204*^9, 3.9012500555949697`*^9, 
   3.901593676218791*^9, 3.9020453239441566`*^9, 3.902208611753117*^9, 
   3.902373945967532*^9, 3.9023756170781717`*^9, 3.903005198395061*^9, 
   3.903409343309265*^9, 3.903854550378927*^9, 3.903929306487509*^9, 
   3.904015707640414*^9, 3.9126647215153303`*^9, 3.915102245585918*^9, 
   3.917610855467102*^9, 3.917860783652389*^9, 3.91792692778246*^9, 
   3.9179626756077127`*^9, 3.918374183971346*^9, 3.918451143184731*^9, 
   3.9185487105741053`*^9, 3.9189060249209623`*^9, 3.9191511766561823`*^9, 
   3.9193333076262693`*^9, 3.92208767499014*^9, 3.9491229656773*^9, 
   3.949211177848215*^9, 3.949292808409315*^9, 3.949295415108202*^9, 
   3.949306948025115*^9, 3.949309803667062*^9, 3.949399388638442*^9, 
   3.949400145240963*^9, 3.94940029478337*^9, 3.949467970886046*^9, 
   3.949468872472487*^9, 3.94946960490294*^9, 3.949482257723777*^9, 
   3.949482452644001*^9, 3.949486062552576*^9, 3.949486279214282*^9, 
   3.94948738509691*^9, 3.9494911524939213`*^9, 3.949491957041972*^9, 
   3.949492135486548*^9, 3.949563041418586*^9, 3.949576681349189*^9, 
   3.949639680416922*^9, 3.949723857000743*^9, 3.94973885652151*^9, 
   3.949738967613832*^9, 3.9498141713711853`*^9, 3.949985899064848*^9, 
   3.950009649656896*^9, 3.9500099267999783`*^9, 3.95002170407181*^9, 
   3.950073229661496*^9, 3.950101123497931*^9, 3.950157100928027*^9, 
   3.950174312703697*^9, 3.950246696032927*^9, 3.950325164148584*^9, 
   3.9506012840050993`*^9, 3.950623715405567*^9, 3.950677117648857*^9, 
   3.950773959723928*^9, 3.950852308572761*^9, 3.9508643515790586`*^9, 
   3.950864425478476*^9, 3.950864702318808*^9, 3.95087038032795*^9, 
   3.9509360336317797`*^9, 3.9509448245940523`*^9, 3.95094933658794*^9, 
   3.950949375448614*^9, 3.9511910022956676`*^9, 3.951293645017729*^9, 
   3.951295210903205*^9, 3.95129754657865*^9, 3.951380398100144*^9, 
   3.9513817934959917`*^9, 3.951456025169794*^9, 3.95147935415578*^9, 
   3.951796200479744*^9, 3.9518118049543457`*^9, 3.951814392165286*^9, 
   3.951887587656639*^9, 3.95188818082938*^9, 3.951982913565238*^9, 
   3.952072010521394*^9, 3.95207487980543*^9, 3.9520750657087927`*^9, 
   3.952080737911813*^9, 3.952081054388123*^9, 3.952081915714334*^9, 
   3.9520849042015047`*^9, 3.9520849807318497`*^9, 3.9521402053813953`*^9, 
   3.952156335921195*^9, 3.952157205525823*^9, 3.952396866673167*^9, 
   3.952397917786537*^9, 3.952413879429352*^9, 3.9524177589317617`*^9, 
   3.952506056925273*^9, 3.952506094796297*^9, 3.95250678291599*^9, 
   3.9525856983685637`*^9, 3.952588017770761*^9, 3.952653077475515*^9, 
   3.952676519996072*^9, 3.952680171701281*^9, 3.952740889379587*^9, 
   3.952741988968918*^9, 3.952742948081506*^9, 3.952762040760569*^9, 
   3.952763386701789*^9, 3.952763896194798*^9, 3.9530210082588882`*^9, 
   3.9530213320226097`*^9, 3.953021485830001*^9, 3.953092839116064*^9, 
   3.953097281351355*^9, 3.953110704990375*^9, 3.953112959962596*^9, 
   3.953114443261662*^9, 3.9531160396235867`*^9, 3.9531167154926033`*^9, 
   3.953191990671257*^9, 3.953195530606647*^9, 3.953198568118658*^9, 
   3.953260581667626*^9, 3.9532654221050587`*^9, 3.953290313483019*^9, 
   3.95329036750228*^9, 3.953347787892603*^9, 3.953354458943118*^9, 
   3.953366604956204*^9, 3.953367598634604*^9, 3.953607840830228*^9, 
   3.9536146302480087`*^9, 3.953626053716444*^9, 3.953626151315289*^9, 
   3.95362620402172*^9, 3.953626339861085*^9, 3.953627770056572*^9, 
   3.953627847689384*^9, 3.9536950122272377`*^9, 3.953713725283684*^9, 
   3.953719149832*^9, 3.9537797016697206`*^9, 3.9537862456966963`*^9, 
   3.9537866926266527`*^9, 3.953795680855967*^9, 3.9537958425552*^9, 
   3.953796843664362*^9, 3.9537991992986717`*^9, 3.953800757942383*^9, 
   3.953800801631353*^9, 3.953801213376977*^9, 3.953866535745441*^9, 
   3.953867133212954*^9, 3.95388637311008*^9, 3.9538897609384527`*^9, 
   3.954041758829357*^9, 3.954299876396806*^9, 3.954304538198125*^9, 
   3.9543047112827797`*^9, 3.954304855010673*^9, 3.954316356957498*^9, 
   3.954319930409852*^9, 3.9547649495489807`*^9, 3.954815608369274*^9, 
   3.9548356975185957`*^9, 3.954836921823819*^9, 3.9572522972772207`*^9, 
   3.957261310144299*^9, 3.957261441988203*^9, 3.9573211974793787`*^9, 
   3.957324022798648*^9, 3.9573284657037983`*^9, 3.957328517746512*^9, 
   3.95732926862571*^9, 3.961214260305135*^9, 3.9612290902871*^9, 
   3.9614677427809677`*^9, 3.9615543614495773`*^9, 3.961558497903461*^9, 
   3.961579460063752*^9, 3.961642614342998*^9, 3.961648099858056*^9, 
   3.961725869870685*^9, 3.9617362405122347`*^9, 3.961813037214045*^9, 
   3.961813935427507*^9, 3.9618140813547487`*^9, 3.9618150381981897`*^9, 
   3.961820904624004*^9, 3.962091852617688*^9, 3.9621582893761053`*^9, 
   3.962163549210112*^9, 3.96217722965827*^9, 3.962248591672264*^9, 
   3.9622502387980413`*^9, 3.962260188334388*^9, 3.9622602378735113`*^9, 
   3.9626818918231487`*^9, 3.9627672346928167`*^9, 3.962768005040243*^9, 
   3.962769649506681*^9, 3.962795729124362*^9, 3.962860942049622*^9, 
   3.962863391377965*^9, 3.9629387591517487`*^9, 3.962956754223378*^9, 
   3.962956896868946*^9, 3.967778372515478*^9, 3.96779384079318*^9, 
   3.967798748129388*^9, 3.9678613077926292`*^9, 3.968208213583576*^9, 
   3.968222402012463*^9, 3.968225121268065*^9, {3.968225991495788*^9, 
   3.968226018897078*^9}, 3.968230853391934*^9, 3.968298247428541*^9, 
   3.96831047941821*^9, 3.968310670497422*^9, 3.968311824097425*^9, 
   3.968311920853451*^9, 3.968313871273834*^9, 3.968314659849506*^9, 
   3.9683792032745247`*^9, 3.968383436187286*^9, 3.968383646782824*^9, 
   3.968490627726046*^9, 3.968749250202445*^9, 3.9689022176010647`*^9, 
   3.968904967208933*^9, 3.968928910204701*^9, 3.9689858798763437`*^9, 
   3.969527116330371*^9, 3.969529823437346*^9, 3.970129383842024*^9, 
   3.97028751203444*^9, 3.9705542570551853`*^9, 3.9706301124746304`*^9, 
   3.970717151505684*^9, 3.970743364117087*^9, 3.970803466302721*^9, 
   3.9708065667999783`*^9, 3.970817862718357*^9, 3.970818446278339*^9, 
   3.9708252958766127`*^9, 3.970903911794498*^9, 3.970906223369182*^9, {
   3.97090626097602*^9, 3.970906286541417*^9}, {3.970906338420617*^9, 
   3.970906347649544*^9}, 3.9709064043456993`*^9, 3.9711481784475307`*^9, 
   3.971761570601368*^9, 3.9717834935844927`*^9, 3.971841629122224*^9, 
   3.971842743791669*^9, 3.971842787068531*^9, 3.971843395679751*^9, 
   3.971933832750681*^9, 3.971933875818841*^9, 3.972100115525516*^9, 
   3.972119087039021*^9, 3.97211911896054*^9, 3.972279081284183*^9, 
   3.9723618207330227`*^9, 3.9724468287126303`*^9, 3.972532600342051*^9, 
   3.972618414384832*^9, 3.972622368045219*^9, 3.972645733300105*^9, 
   3.972703415949712*^9, 3.976858712899066*^9, 3.976874196153625*^9, 
   3.978520726078665*^9, 3.9785962685028553`*^9, 3.978596308407502*^9, 
   3.9785998327717857`*^9, 3.978603617567157*^9, 3.9786947367810507`*^9, 
   3.979703523407063*^9, 3.9797216726490307`*^9, 3.9797235340483723`*^9, 
   3.979730164299086*^9, 3.979819942474572*^9, 3.979819977833373*^9, 
   3.980827195156674*^9, 3.9808286211562138`*^9, 3.980828894110126*^9, 
   3.980829120718472*^9, 3.981027560342761*^9, 3.981033870964246*^9, 
   3.981047658825556*^9, 3.9810851621461983`*^9, 3.981103419948215*^9, 
   3.981110727696994*^9, 3.981171129248725*^9, 3.98117699692618*^9, 
   3.9811783072765017`*^9, 3.981181951244072*^9, 3.981186297129188*^9, 
   3.981188304003683*^9, 3.9814328709697866`*^9, 3.9814343167027273`*^9, 
   3.981452735648286*^9, 3.981456466308433*^9, 3.981457794320068*^9, 
   3.981457825756301*^9, 3.981458236304537*^9, 3.981458936137293*^9, 
   3.98145951745166*^9, 3.9814597770669737`*^9, 3.9814598798751783`*^9, 
   3.981462520910771*^9, 3.9814625948597603`*^9, 3.9814628789355803`*^9, 
   3.981464574567094*^9, 3.9814648206885967`*^9, 3.981518626912668*^9, 
   3.981624019886757*^9, 3.981644605606366*^9, 3.981708555576055*^9, 
   3.981709275549316*^9, 3.98177961542673*^9, 3.9817909947966127`*^9, 
   3.981952217355402*^9, 3.982036601555831*^9, 3.9820412865376873`*^9, 
   3.982044496857235*^9, 3.98205070379944*^9, 3.9820515410452642`*^9, 
   3.9821209422339277`*^9, 3.982128239105281*^9, 3.982128926865905*^9, 
   3.9821473651874866`*^9, 3.982384235634941*^9, 3.982642706147928*^9, 
   3.982663817948749*^9, 3.98266841275948*^9, 3.982669769317505*^9, 
   3.982748450598343*^9, 3.982816472824911*^9, 3.982900756523395*^9, 
   3.9829046475082006`*^9, 3.9829167936785727`*^9, 3.98291720829327*^9, 
   3.9829188376038237`*^9, 3.982922217817501*^9, 3.982984618904831*^9, 
   3.982992748161996*^9, 3.98300679105575*^9, 3.9832508304183693`*^9, 
   3.983331117300254*^9, 3.983377073797063*^9, 3.983590465428842*^9, 
   3.983590923341443*^9, 3.983599044059863*^9, 3.983610585340084*^9, 
   3.9838663524744577`*^9, 3.983933836285026*^9, 3.983934607123993*^9, 
   3.9871587987249403`*^9, 3.9874938106072273`*^9, 3.9882780136015472`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"b228164d-1d9a-4dc7-8fef-aace875c0892"]
}, Open  ]]
}, Open  ]],

Cell["Define the dimension.", "Text",
 CellChangeTimes->{{3.983934506036359*^9, 3.983934514585248*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"74796416-67a5-4499-81a8-b21ead941f60"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DD", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->{{3.983933786605394*^9, 3.983933800990947*^9}, {
  3.9839344513593407`*^9, 3.983934452347639*^9}, {3.983934492514227*^9, 
  3.983934502929674*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"bca43221-588c-49e1-b163-366f14de5b51"],

Cell["\<\
Define the propagator and the combinations of Gamma functions.\
\>", "Text",
 CellChangeTimes->{{3.98393453007572*^9, 3.983934533306004*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"35c57e14-21cd-40d6-9671-f0c06a443178"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Cs", "[", 
    RowBox[{"d_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "s"}], ")"}], "/", "2"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", 
       RowBox[{"(", 
        RowBox[{"d", "/", "2"}], ")"}]}], "*", 
      RowBox[{"2", "^", "s"}], "*", 
      RowBox[{"Gamma", "[", 
       RowBox[{"s", "/", "2"}], "]"}]}], ")"}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gamma0", "[", 
    RowBox[{"a1_", ",", "a2_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Pi", "^", "D"}], ")"}], "/", 
      RowBox[{"Gamma", "[", 
       RowBox[{"D", "/", "2"}], "]"}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"D", "/", "2"}], "-", "b"}], "]"}], "*", 
        RowBox[{"Gamma", "[", 
         RowBox[{"a1", "+", "b", "-", 
          RowBox[{"D", "/", "2"}]}], "]"}], "*", 
        RowBox[{"Gamma", "[", 
         RowBox[{"a2", "+", "b", "-", 
          RowBox[{"D", "/", "2"}]}], "]"}], "*", 
        RowBox[{"Gamma", "[", 
         RowBox[{"a1", "+", "a2", "+", "b", "-", "D"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", "a1", "]"}], "*", 
        RowBox[{"Gamma", "[", "a2", "]"}], "*", 
        RowBox[{"Gamma", "[", 
         RowBox[{"a1", "+", "a2", "+", 
          RowBox[{"2", "*", "b"}], "-", "D"}], "]"}]}], ")"}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gamma1", "[", 
    RowBox[{"a_", ",", "b_", ",", "z1_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Pi", "^", 
         RowBox[{"(", 
          RowBox[{"D", "/", "2"}], ")"}]}], ")"}], "*", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z1"}], "]"}], "*", 
       RowBox[{"Gamma", "[", 
        RowBox[{"a", "+", "b", "-", 
         RowBox[{"D", "/", "2"}], "+", "z1"}], "]"}], "*", 
       RowBox[{"Gamma", "[", 
        RowBox[{"b", "+", "z1"}], "]"}], "*", 
       RowBox[{"Gamma", "[", 
        RowBox[{"D", "-", "a", "-", 
         RowBox[{"2", "*", "b"}], "-", "z1"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", "a", "]"}], "*", 
       RowBox[{"Gamma", "[", "b", "]"}], "*", 
       RowBox[{"Gamma", "[", 
        RowBox[{"D", "-", "a", "-", "b"}], "]"}]}], ")"}]}], ")"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gamma2", "[", 
   RowBox[{"a_", ",", "b1_", ",", "b2_", ",", "z1_", ",", "z2_", ",", "z3_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{"Pi", "^", 
    RowBox[{"(", 
     RowBox[{"D", "/", "2"}], ")"}]}], "*", 
   RowBox[{"Gamma", "[", 
    RowBox[{"-", "z1"}], "]"}], "*", 
   RowBox[{"Gamma", "[", 
    RowBox[{"-", "z2"}], "]"}], "*", 
   RowBox[{"Gamma", "[", 
    RowBox[{"-", "z3"}], "]"}], "*", 
   RowBox[{"Gamma", "[", 
    RowBox[{"a", "+", "b1", "+", "b2", "-", 
     RowBox[{"D", "/", "2"}], "+", "z1", "+", "z2", "+", "z3"}], "]"}], "*", 
   RowBox[{"Gamma", "[", 
    RowBox[{"b1", "+", "z1", "+", "z3"}], "]"}], "*", 
   RowBox[{"Gamma", "[", 
    RowBox[{"b2", "+", "z2", "+", "z3"}], "]"}], "*", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"D", "-", "a", "-", 
      RowBox[{"2", "*", "b1"}], "-", 
      RowBox[{"2", "*", "b2"}], "-", "z1", "-", "z2", "-", 
      RowBox[{"2", "*", "z3"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Gamma", "[", "a", "]"}], "*", 
      RowBox[{"Gamma", "[", "b1", "]"}], "*", 
      RowBox[{"Gamma", "[", "b2", "]"}], "*", 
      RowBox[{"Gamma", "[", 
       RowBox[{"D", "-", "a", "-", "b1", "-", "b2"}], "]"}]}], 
     ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.983934314690935*^9, 3.983934332148644*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"2becc5ed-aa50-4d73-af4c-1ca91ecd1d05"],

Cell["\<\
Diagram Computation. A commentary on every passage of this calculation is \
included in the Appendix A of [2605.21326].\
\>", "Text",
 CellChangeTimes->{{3.983934547896937*^9, 3.983934596626836*^9}, {
  3.988787505001728*^9, 3.988787505426118*^9}, {3.988787552483581*^9, 
  3.988787556644372*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"279380d0-60d1-4a13-a28f-c09cdb53a374"],

Cell[BoxData[
 RowBox[{
  GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJw1lXtI1WcYx+1YS+zCFmXmLim4Mis7VEg622ODXaLYKmKLsj/WLHOax1p/
RGtoZkHomgmDrZ3qmKc6SYjVcmLiI11EsdPVLmONHDvVycvY2BZt0Lba83kF
eeHlfd/n+zl8v99fyhrfsrWemJiYyqf/z1b7+1W3V63pPD/3Ws5nq28fP/Fh
dxv7UrZ5f9ZrPRdy3Dm375l4oXp3YW/bYf1uZiA8pP61l/Lics/Kt+052R/M
G9LHuf1/77ncKRUJm2Jnfzmo7du6C55b0CPLXuhI2RsZ0HHbPkoP770sB0Zn
T/txyoBmD3uvtuHuVanIOlW0K69fs24sqqr9+br4h73ePHzXQ/U29MRvuH5D
gqXz42/VR7Xj7Z+2jm+8JS226lHblzQ7pwftnnjtHd1p74rX5ughmyuPP/1f
hy43XRI0nbrTdEufcWizcUmFcWrIuCW47mL0iW9AvbFv1P5Te0J6fG8ueGlx
v7bEJ2W8Nb9ZfgiMWdc+66HmLvZFfO+fkREpBaerX4xqpPXfLWc2dEhx2e3m
9OcfaFN44qqq/HNSPGFla+bY+5qaNGfp/c875bf0fVsXJtzTtr9GTh160C3T
8r44+2daRP3PcEvDUmmrZti+BO2cPrJ7Mtre0U/sXfnK5ugmmyu9pkPjTZck
m07tM91SYxx6xbgkzjj1mHFLHfwBj+13wZ/GvZvwtyyydz3wB5lbCH8pugrg
75tkugfh3wJXKvx5cLt1Cvvu3C/cc+8U8W4xc9zv7nTEoasDnXfQPQ+OS3A5
zqNwB/H/CnxxCv+34Jvt+L8cXy3B/zfxnR//v4wvy/F/Mr7dh/+T8HUd/m/A
926tZz+Rcy437h2Xq8nMcblzOpwup9PlthUOx7USTpf79eS+njx0kfuT5GUP
uS8nTxGbJ++St1Ry/w15fJXcl5HXV8j91+S5kdwHyHvQrezv59w47u3gnSTe
DTAngbn0kZxH1w50lqCbPpMQXEfgfAfukPlBDpEH/OJ6QLrMT/I9eQqR+1jy
tpncf0weo+ZXKSSv5eSeHEg+uScHgu9lCfv4Xoq5h++ll3eLmJPPXPpI/Oii
r6QJ3WE4kuGi76QG7kR6z/VggHPcUy+953rwDnNGuh5ARwl5TKT3SshrExy/
k+caOKeT9xnwV9MDf8B/nB7YCP94enAj/MzVUfCjS+/Cj269Cn+IHgjBn0wP
VuMDl4coPnHfwUZ8hK/Uw3fPfQdn48OD5HEOPsW3OgMf42ttw+eHyfsR/N9O
DxzA/xn0QCX+z6QH6vB/Jj3g/D/cdKnz/0l64DT+H6QHnP9r6IH/ABmQL/0=

    "], {
     {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
      ArrowBox[BezierCurveBox[{
        1, {-0.6644407471831174, 0.664440747183116}, 2}], 
       0.02261146496815286], 
      ArrowBox[BezierCurveBox[{
        1, {-0.3355592528168825, 0.33555925281688337`}, 2}], 
       0.02261146496815286], 
      ArrowBox[BezierCurveBox[{
        1, {-0.33555925281688653`, -0.33555925281687926`}, 3}], 
       0.02261146496815286], 
      ArrowBox[BezierCurveBox[{
        1, {-0.6644407471831186, -0.6644407471831144}, 3}], 
       0.02261146496815286], 
      ArrowBox[BezierCurveBox[{
        2, {0.6644407471831144, 0.6644407471831186}, 4}], 
       0.02261146496815286], 
      ArrowBox[BezierCurveBox[{
        2, {0.335559252816884, 0.3355592528168836}, 4}], 0.02261146496815286],
       ArrowBox[
       BezierCurveBox[{3, {0.33555925281688403`, -0.33555925281688403`}, 4}], 
       0.02261146496815286], 
      ArrowBox[BezierCurveBox[{
        3, {0.664440747183117, -0.664440747183117}, 4}], 
       0.02261146496815286]}, 
     {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
      DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
      DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286]}}],
   FormatType->TraditionalForm,
   FrameTicks->None], ";"}]], "Input",
 CellChangeTimes->{3.971948959890368*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"c20cc6b4-299e-4ac9-a33b-e64769e46961"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"integrand", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Gamma1", "[", 
         RowBox[{
          RowBox[{"D", "-", 
           RowBox[{"2", "*", "alpha"}]}], ",", "alpha", ",", "z1"}], "]"}], "*", 
        RowBox[{"Gamma0", "[", 
         RowBox[{
          RowBox[{"D", "-", 
           RowBox[{"2", "*", "alpha"}], "-", "z1"}], ",", 
          RowBox[{"D", "-", 
           RowBox[{"2", "*", "alpha"}]}], ",", "alpha"}], "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"alpha", "->", 
         RowBox[{"(", 
          RowBox[{"D", "-", "s"}], ")"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"s", "->", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"D", "+", "eps"}], ")"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"D", "->", "DD"}], "}"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rules", "=", 
   RowBox[{
    RowBox[{"MBoptimizedRules", "[", 
     RowBox[{"integrand", ",", 
      RowBox[{"eps", "->", "0"}], ",", 
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", "eps", "}"}]}], "]"}], "//", "Quiet"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cont", "=", 
   RowBox[{"MBcontinue", "[", 
    RowBox[{"integrand", ",", 
     RowBox[{"eps", "->", "0"}], ",", "rules"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intselect", "=", 
   RowBox[{"MBmerge", "[", 
    RowBox[{"MBpreselect", "[", 
     RowBox[{"cont", ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intexp", "=", 
   RowBox[{"MBmerge", "[", 
    RowBox[{"MBexpand", "[", 
     RowBox[{"intselect", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListBarnes", "=", 
   RowBox[{"DoAllBarnes", "[", 
    RowBox[{"intexp", ",", "True"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integral", "=", 
   RowBox[{"Total", "@", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"First", "[", "#", "]"}], "}"}], "&"}], "/@", "ListBarnes"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"diagram", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "^", 
         RowBox[{"(", 
          RowBox[{"1", "-", "D"}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"Pi", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"D", "+", "1"}], ")"}]}], ")"}]}], "/", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"D", "+", "1"}], ")"}]}], "]"}]}], "*", "integral"}], 
       ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"s", "->", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"D", "+", "eps"}], ")"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"D", "->", "DD"}], "}"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{"diagram", ",", 
   RowBox[{"{", 
    RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.983590549768715*^9, 3.983590777248088*^9}, {
   3.98359085155758*^9, 3.983590894437407*^9}, {3.983591481255992*^9, 
   3.9835915445411053`*^9}, 3.983594881970627*^9, {3.983610596852352*^9, 
   3.983610622565549*^9}, {3.9838661965082703`*^9, 3.9838661995845222`*^9}, {
   3.9838663355568333`*^9, 3.983866337982615*^9}, {3.983933809183185*^9, 
   3.98393382708018*^9}, {3.9839338724989567`*^9, 3.983933902382916*^9}, {
   3.983933990537044*^9, 3.983933992534872*^9}, {3.987158706776866*^9, 
   3.987158715648794*^9}, {3.987158748520125*^9, 3.9871587559310627`*^9}, 
   3.98749533438093*^9, {3.9874953704248743`*^9, 3.9874953724367723`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"c39e98b9-bf11-4036-be3c-428d3aa5d605"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Level 1\"\>"], "Print",
 CellChangeTimes->{
  3.9835905525831203`*^9, {3.983590586812231*^9, 3.983590631349972*^9}, {
   3.983590768320396*^9, 3.983590782306602*^9}, 3.983590923427463*^9, 
   3.983591550627035*^9, 3.983594882330459*^9, 3.9836105855163183`*^9, 
   3.983610625300671*^9, 3.9838663525967293`*^9, 3.9839338364610033`*^9, {
   3.983933877526966*^9, 3.9839339064128*^9}, 3.983934607193446*^9, 
   3.98715879889991*^9, 3.987493810836491*^9, 3.987495334899332*^9, 
   3.988278013789338*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e8519ca3-13ac-4bfe-b73a-b57716ca3287"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox[
     RowBox[{"3", " ", "eps"}], "2"]}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z1, " = ", -1 + 
   Rational[3, 2] $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9835905525831203`*^9, {3.983590586812231*^9, 3.983590631349972*^9}, {
   3.983590768320396*^9, 3.983590782306602*^9}, 3.983590923427463*^9, 
   3.983591550627035*^9, 3.983594882330459*^9, 3.9836105855163183`*^9, 
   3.983610625300671*^9, 3.9838663525967293`*^9, 3.9839338364610033`*^9, {
   3.983933877526966*^9, 3.9839339064128*^9}, 3.983934607193446*^9, 
   3.98715879889991*^9, 3.987493810836491*^9, 3.987495334899332*^9, 
   3.9882780137903757`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"14507961-6601-4723-8231-bb32d45d2889"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"+\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["eps", "2"]}]}],
  SequenceForm[
  "Taking ", "+", "residue in ", $CellContext`z1, " = ", 
   Rational[-1, 2] $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9835905525831203`*^9, {3.983590586812231*^9, 3.983590631349972*^9}, {
   3.983590768320396*^9, 3.983590782306602*^9}, 3.983590923427463*^9, 
   3.983591550627035*^9, 3.983594882330459*^9, 3.9836105855163183`*^9, 
   3.983610625300671*^9, 3.9838663525967293`*^9, 3.9839338364610033`*^9, {
   3.983933877526966*^9, 3.9839339064128*^9}, 3.983934607193446*^9, 
   3.98715879889991*^9, 3.987493810836491*^9, 3.987495334899332*^9, 
   3.988278013802243*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"94076921-2173-4945-9e55-30d52a055bf5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Level \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Level ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9835905525831203`*^9, {3.983590586812231*^9, 3.983590631349972*^9}, {
   3.983590768320396*^9, 3.983590782306602*^9}, 3.983590923427463*^9, 
   3.983591550627035*^9, 3.983594882330459*^9, 3.9836105855163183`*^9, 
   3.983610625300671*^9, 3.9838663525967293`*^9, 3.9839338364610033`*^9, {
   3.983933877526966*^9, 3.9839339064128*^9}, 3.983934607193446*^9, 
   3.98715879889991*^9, 3.987493810836491*^9, 3.987495334899332*^9, 
   3.9882780138030033`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2c3a26da-6911-41f5-acd4-61b5d1547ba2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "1", "}"}]}],
  SequenceForm["Integral ", {1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9835905525831203`*^9, {3.983590586812231*^9, 3.983590631349972*^9}, {
   3.983590768320396*^9, 3.983590782306602*^9}, 3.983590923427463*^9, 
   3.983591550627035*^9, 3.983594882330459*^9, 3.9836105855163183`*^9, 
   3.983610625300671*^9, 3.9838663525967293`*^9, 3.9839338364610033`*^9, {
   3.983933877526966*^9, 3.9839339064128*^9}, 3.983934607193446*^9, 
   3.98715879889991*^9, 3.987493810836491*^9, 3.987495334899332*^9, 
   3.988278013803596*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"cbbaa69d-02f0-493d-bd00-c80bdc73125c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "2", "}"}]}],
  SequenceForm["Integral ", {2}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9835905525831203`*^9, {3.983590586812231*^9, 3.983590631349972*^9}, {
   3.983590768320396*^9, 3.983590782306602*^9}, 3.983590923427463*^9, 
   3.983591550627035*^9, 3.983594882330459*^9, 3.9836105855163183`*^9, 
   3.983610625300671*^9, 3.9838663525967293`*^9, 3.9839338364610033`*^9, {
   3.983933877526966*^9, 3.9839339064128*^9}, 3.983934607193446*^9, 
   3.98715879889991*^9, 3.987493810836491*^9, 3.987495334899332*^9, 
   3.9882780138047543`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"aab58135-e47a-465a-a807-3d2b79ec1d95"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"3", "\[InvisibleSpace]", "\<\" integral(s) found\"\>"}],
  SequenceForm[3, " integral(s) found"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9835905525831203`*^9, {3.983590586812231*^9, 3.983590631349972*^9}, {
   3.983590768320396*^9, 3.983590782306602*^9}, 3.983590923427463*^9, 
   3.983591550627035*^9, 3.983594882330459*^9, 3.9836105855163183`*^9, 
   3.983610625300671*^9, 3.9838663525967293`*^9, 3.9839338364610033`*^9, {
   3.983933877526966*^9, 3.9839339064128*^9}, 3.983934607193446*^9, 
   3.98715879889991*^9, 3.987493810836491*^9, 3.987495334899332*^9, 
   3.9882780138052683`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3847a945-26f9-4353-8f9d-d3dc8ca49d29"]
}, Open  ]],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"20", " ", 
      SuperscriptBox["\[Pi]", "4"]}], 
     SuperscriptBox["eps", "2"]]}], "-", 
   FractionBox[
    RowBox[{"40", " ", 
     SuperscriptBox["\[Pi]", "4"]}], "eps"], "-", 
   RowBox[{"80", " ", 
    SuperscriptBox["\[Pi]", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "1"],
    SeriesData[$CellContext`eps, 0, {}, -2, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 0, {(-20) Pi^4, (-40) Pi^4, (-80) Pi^4}, -2, 1,
    1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.9835905539463987`*^9, {3.983590588178317*^9, 3.9835906327447033`*^9}, {
   3.983590769724649*^9, 3.983590783724574*^9}, 3.983590924809153*^9, 
   3.9835915520040617`*^9, 3.98359488233295*^9, 3.98361058552768*^9, 
   3.983610626724681*^9, 3.983866354072941*^9, 3.983933837882518*^9, {
   3.983933878922181*^9, 3.983933907843951*^9}, 3.98393460856942*^9, 
   3.987158805943563*^9, 3.9874938200065413`*^9, 3.987495341513756*^9, 
   3.9882780200338573`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"7d5a8deb-e5b5-46dc-99ba-2d34b428d281"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJw1k2tI01EYxue0lGVRYSrWB4UoNbOhIWmzd0YXIiESKSj7kKUSqVPrQ5gh
eYNw1RwEEfNSTTMR0colOvaK5WCsZaaiUKHR0nmDogsWdLP3+f/hz4HDOed9
fg/PE5VtyMhRq1Sqff/+5VW+T3y1Ntv5fOdr3ZVTE+1dp1127FP5xfrk3e5B
nXJO2VeHDRqvnRu1N/PT7U2eRbbkvMwK0g/QE4cu5fiuRV7Sz/28MeSkitAS
/4RbC+woc+WtTHNTxrr+qDrvPK8vOxPrqRuihuCUmHdb5jnF74i5bXKYKpIf
n6/JmuPkscO15g8jZPHbYwuomWVtm1tTMDJG1qJUzfh9H/cffF8a0jFOPbLy
A9mnaDnHjXKPtPIOV8u7pJU5fE/m0tLl/zo4U3SRVXRyteimKeFgm3BRhXBy
q3CTNfeF75dhnrX+e82/zV3kNuxP25Q+xz2aiPgDqTZ607Q617FjlvXpBq/h
WB+tiMrrNm70sbf3z6W+gn7KL5+wxa6d4U5P2Mnas88of8OJ3qQ107w5IvHo
9HUnfY69U3oo9CPbfwRuXZxxUUzWzYFv0V62LOMWeahKVo6XfbLKOf4u9yhY
3uEL8i7dljlcInNpVHSwRnRRpOjkKdFNJuHgV8JFQcLJD4WbwsGt+NAEbg98
0IJb8eEtuAPhgxXchfAhHNyF8KET3F/ggwnc2+BDHLiN8OEruNvhQzG4Q+BD
Mbgxl1eBG7p4EtzQzcPgboUPreCOhA9G5F7pgQ+5V3rQgdxXogdq5F7pQQJy
34geJCL3lehBHHJfjx7Ykftm9KAFuXegBw3IfTx6UIXcJ6EHd5H7JPQAOihA
dDF00iP0oBu5X0APWpB7E3rwF1wRJFE=
    "], {
     {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
      ArrowBox[BezierCurveBox[{
        1, {-0.6644407471831174, 0.664440747183116}, 2}], 
       0.02261146496815286], ArrowBox[{1, 2}, 0.02261146496815286], 
      ArrowBox[BezierCurveBox[{
        1, {-0.3355592528168825, 0.33555925281688337`}, 2}], 
       0.02261146496815286], ArrowBox[{1, 3}, 0.02261146496815286], 
      ArrowBox[{2, 4}, 0.02261146496815286], 
      ArrowBox[BezierCurveBox[{
        3, {0.33555925281688403`, -0.33555925281688403`}, 4}], 
       0.02261146496815286], ArrowBox[{3, 4}, 0.02261146496815286], 
      ArrowBox[BezierCurveBox[{
        3, {0.664440747183117, -0.664440747183117}, 4}], 
       0.02261146496815286]}, 
     {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
      DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
      DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286]}}],
   FormatType->TraditionalForm,
   FrameTicks->None], ";"}]], "Input",
 CellChangeTimes->{3.971948987972488*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"1fb765f1-296d-460c-ac1b-ec57c66a5526"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"integrand2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Gamma1", "[", 
         RowBox[{
          RowBox[{"D", "-", 
           RowBox[{"2", "*", "alpha"}]}], ",", 
          RowBox[{
           RowBox[{"3", "/", "2"}], "*", "alpha"}], ",", "z1"}], "]"}], "*", 
        RowBox[{"Gamma0", "[", 
         RowBox[{
          RowBox[{"D", "-", 
           RowBox[{"2", "*", "alpha"}], "-", "z1"}], ",", 
          RowBox[{"D", "-", 
           RowBox[{"2", "*", "alpha"}]}], ",", 
          RowBox[{"alpha", "/", "2"}]}], "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"alpha", "->", 
         RowBox[{"(", 
          RowBox[{"D", "-", "s"}], ")"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"s", "->", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"D", "+", "eps"}], ")"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"D", "->", "DD"}], "}"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rules2", "=", 
   RowBox[{
    RowBox[{"MBoptimizedRules", "[", 
     RowBox[{"integrand2", ",", 
      RowBox[{"eps", "->", "0"}], ",", 
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", "eps", "}"}]}], "]"}], "//", "Quiet"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cont2", "=", 
   RowBox[{"MBcontinue", "[", 
    RowBox[{"integrand2", ",", 
     RowBox[{"eps", "->", "0"}], ",", "rules2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intselect2", "=", 
   RowBox[{"MBmerge", "[", 
    RowBox[{"MBpreselect", "[", 
     RowBox[{"cont2", ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intexp2", "=", 
   RowBox[{"MBmerge", "[", 
    RowBox[{"MBexpand", "[", 
     RowBox[{"intselect2", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListBarnes2", "=", 
   RowBox[{"DoAllBarnes", "[", 
    RowBox[{"intexp2", ",", "True"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integral2", "=", 
   RowBox[{"Total", "@", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"First", "[", "#", "]"}], "}"}], "&"}], "/@", "ListBarnes2"}],
      "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"diagram2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "^", 
         RowBox[{"(", 
          RowBox[{"1", "-", "D"}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"Pi", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"D", "+", "1"}], ")"}]}], ")"}]}], "/", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"D", "+", "1"}], ")"}]}], "]"}]}], "*", "integral2"}], 
       ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"s", "->", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"D", "+", "eps"}], ")"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"D", "->", "DD"}], "}"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{"diagram2", ",", 
   RowBox[{"{", 
    RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.9839343020916147`*^9, {3.983934342937655*^9, 3.98393441371735*^9}, {
   3.987158727998496*^9, 3.9871587439577913`*^9}, {3.987495349081443*^9, 
   3.9874953766732616`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"d64d376b-97b7-4035-bf11-7eac70fc32fc"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Level 1\"\>"], "Print",
 CellChangeTimes->{3.9839346086676064`*^9, 3.987158806239561*^9, 
  3.98749382029832*^9, 3.987495349626107*^9, 3.9882780202970667`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f6e1e7aa-4bc9-4bab-8603-7e87e38ddb8c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "2"]}], "+", 
    FractionBox[
     RowBox[{"7", " ", "eps"}], "4"]}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z1, " = ", Rational[-3, 2] + 
   Rational[7, 4] $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.9839346086676064`*^9, 3.987158806239561*^9, 
  3.98749382029832*^9, 3.987495349626107*^9, 3.988278020298019*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e26c9fd1-c014-4ef9-bcf4-3c69deda4a3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", 
    FractionBox[
     RowBox[{"7", " ", "eps"}], "4"]}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z1, " = ", Rational[-1, 2] + 
   Rational[7, 4] $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.9839346086676064`*^9, 3.987158806239561*^9, 
  3.98749382029832*^9, 3.987495349626107*^9, 3.988278020322401*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5954590f-8333-4879-9fcf-9394a0364595"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", 
    FractionBox[
     RowBox[{"3", " ", "eps"}], "4"]}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z1, " = ", Rational[-1, 2] + 
   Rational[3, 4] $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.9839346086676064`*^9, 3.987158806239561*^9, 
  3.98749382029832*^9, 3.987495349626107*^9, 3.988278020323806*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"61c1a9b1-f231-4490-b2fc-59cbd1cb417d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox["eps", "2"]}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z1, " = ", -1 + 
   Rational[1, 2] $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.9839346086676064`*^9, 3.987158806239561*^9, 
  3.98749382029832*^9, 3.987495349626107*^9, 3.988278020324782*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f701489a-8b3e-401f-8ce3-338574f48fcc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Level \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Level ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9839346086676064`*^9, 3.987158806239561*^9, 
  3.98749382029832*^9, 3.987495349626107*^9, 3.988278020325656*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"03899b65-8e5e-4704-b211-1269f078c84f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "1", "}"}]}],
  SequenceForm["Integral ", {1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.9839346086676064`*^9, 3.987158806239561*^9, 
  3.98749382029832*^9, 3.987495349626107*^9, 3.988278020326458*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"296cf4b4-557d-41a6-b724-96c699660f5e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "2", "}"}]}],
  SequenceForm["Integral ", {2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.9839346086676064`*^9, 3.987158806239561*^9, 
  3.98749382029832*^9, 3.987495349626107*^9, 3.988278020327223*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"965bf0d1-ce26-4cc7-bd2c-209fc5053a6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "3", "}"}]}],
  SequenceForm["Integral ", {3}],
  Editable->False]], "Print",
 CellChangeTimes->{3.9839346086676064`*^9, 3.987158806239561*^9, 
  3.98749382029832*^9, 3.987495349626107*^9, 3.988278020327991*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b23e876c-8a98-4be0-953c-5a7cd1ac2553"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "4", "}"}]}],
  SequenceForm["Integral ", {4}],
  Editable->False]], "Print",
 CellChangeTimes->{3.9839346086676064`*^9, 3.987158806239561*^9, 
  3.98749382029832*^9, 3.987495349626107*^9, 3.988278020328768*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"8734b6f3-22d9-4412-8dd9-fb45ed80818c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"5", "\[InvisibleSpace]", "\<\" integral(s) found\"\>"}],
  SequenceForm[5, " integral(s) found"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9839346086676064`*^9, 3.987158806239561*^9, 
  3.98749382029832*^9, 3.987495349626107*^9, 3.988278020329513*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"7f9f8a73-5a82-489e-9bbd-4f48c40f85b5"]
}, Open  ]],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "1"],
    SeriesData[$CellContext`eps, 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 0, {4 Pi^4}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.983934608705158*^9, 3.9871588063764477`*^9, 
  3.987493820388503*^9, 3.9874953497272587`*^9, 3.988278020409565*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"9422f5d8-0035-4df7-a34a-dc9481da7e0f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJw9j3lMkwcAxTsMCI4sRaoDhIpU5Rg4I7gSpTxxm2EDBeQQmDqUwUSxIG4R
mFHEOLWAghCnMILUjhbGUQ5T7o8CCgL2gDkCMlbtXfhWOTSwgowly17y8pLf
P7+8LSdTDieYUSiUz1b77wbMlTd0uk/D+eYBq4IZDuIs+l6Z6Dmg/JcB5ZlT
b5qnEDR3yodnN/0/32Y+W3i7cQo+/NNe7dBDZnvMPL6niKgtsRZ9f0UHiie1
ec34zwTjy4GPgrq0sMzanyBWlRMbQ+INtUsa2O0Yu/zqCY+w307tpTE1UNBT
GUIbPuGUZBTNpKjhu+uuQtIjIGihXTVtfBWoU5m1rIlK4vp3tjv1k0oIFE5X
o2KriC6rHzxkuXIsXPdn2lnXEHtNNK+uN1JQkzqT8o3VhDev/em2kSEIjuVN
pvtWE3Kj+OvqxqfYV5y6zNJWERMjbV943X+CaJuwc/wlAbHQTRgvXeuB86dr
GkYzKogm6YTwfGYX3DyCo4PiHhLhqvnS+rlW5HuvzxDGlxGSNDa7l6mHW/v4
JT92BZJfvHlUekGHrKHS4jrHKpTQWZrxJi3S1RHzez+pwUmHzhCjUYPmRm7j
+y11SCj044S4axBIf7lZLhfioKbj43Mn1Fi6nJLPzqwHR6a9O3BPBaG5ZdTf
z+uRwTHmDkuV2Lqh389fVQ/ubm8Vly3HRbHo5LEcIWyWG+SmFimEBxIXQoOF
mLr3VsC4P4Qbv2ldvLPqsMI7n/7TxafYKRYn0CQ1sHzP9c8diav/ZR7dB67+
imFazljHkR6EuhTxt5ULUCW5Um0b3oXA5hh6ovsvcAqwrZhrbIWbJ+XxBno5
Flm5E65SHdQlwZwHa6cQiXnGa6oOzhWOYPQZ4MqjUEZDtIgYW9kzeduAQ1sY
jw/larAgj2DOnjCgcLLZd/CJGuvtHnyTyTJgU9ulYPGKCo/ItNhcFwOOtISP
VTBV0N/krvO1MSChIC1mlq1EZdio6LqVAYvDt+6EC2V4Fh1gY/9Sj42B2YGB
LAnMa5SBNko9ip0Xmb6bBpGgSVII/9LjmSn197ClPnA/tHr7eo0B/ffTXNmv
ehHm1T/fu+qjc6nMeKkYZmZzJQ5BBtRm71prwenA7mWd1fhFA86kHB3x4Yiw
Z3TfgFpkwItIiqS2TwffLQ7vDtJInC+8xm9aqwPLdK4zJoREQBu/2PFzLVLf
futpf4VENOv2ZEyWBi6Dd0bYlSSe86SzihY1ZIqw4f39JB6WnI11nVXBev2M
NvsPEj1hQVEP3VVIDrpw2UVP4mDm1rLBOCV4ZfYihykSj3mzThZFMvRXXKVW
d5Porozz22MuwQ12c4eplUQDtylFphpA+zrdWf6qb4Q21Cno78NxRWt8yy0S
OitGXnFDLy5stygIOE3ix3fV5Rk8MRw3f5UX6UeimNHB8NjXgdDD/jep5iQy
diwfTz4kQu7RD/wLe6fxDyFEKh0=
    "], {
     {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
      ArrowBox[BezierCurveBox[{
        1, {0.448832645767918, -0.1359679432964177}, 2}], 
       0.011203619719880126`], 
      ArrowBox[BezierCurveBox[{
        1, {0.4445058597386246, 0.1491240074210654}, 2}], 
       0.011203619719880126`], ArrowBox[{1, 3}, 0.011203619719880126`], 
      ArrowBox[{1, 4}, 0.011203619719880126`], 
      ArrowBox[{2, 3}, 0.011203619719880126`], 
      ArrowBox[{2, 4}, 0.011203619719880126`], 
      ArrowBox[BezierCurveBox[{
        3, {0.4351930026035887, 0.7293789012462191}, 4}], 
       0.011203619719880126`], 
      ArrowBox[BezierCurveBox[{
        3, {0.43113495450026446`, 1.0142981343897781`}, 4}], 
       0.011203619719880126`]}, 
     {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
      DiskBox[1, 0.011203619719880126], DiskBox[2, 0.011203619719880126], 
      DiskBox[3, 0.011203619719880126], DiskBox[4, 0.011203619719880126]}}],
   FormatType->TraditionalForm,
   FrameTicks->None], ";"}]], "Input",
 CellChangeTimes->{3.971949038977841*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"58da74a2-315a-41a3-a7ee-2579150cc4c2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"integrand3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Gamma2", "[", 
         RowBox[{
          RowBox[{"D", "-", 
           RowBox[{"2", "*", "alpha"}]}], ",", "alpha", ",", 
          RowBox[{"alpha", "/", "2"}], ",", "z1", ",", "z2", ",", "z3"}], 
         "]"}], "*", 
        RowBox[{"Gamma0", "[", 
         RowBox[{
          RowBox[{"D", "-", 
           RowBox[{"2", "*", "alpha"}], "-", "z1"}], ",", 
          RowBox[{"D", "-", 
           RowBox[{"2", "*", "alpha"}], "-", "z2"}], ",", 
          RowBox[{
           RowBox[{"alpha", "/", "2"}], "-", "z3"}]}], "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"alpha", "->", 
         RowBox[{"(", 
          RowBox[{"D", "-", "s"}], ")"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"s", "->", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"D", "+", "eps"}], ")"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"D", "->", "DD"}], "}"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rules3", "=", 
   RowBox[{
    RowBox[{"MBoptimizedRules", "[", 
     RowBox[{"integrand3", ",", 
      RowBox[{"eps", "->", "0"}], ",", 
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", "eps", "}"}]}], "]"}], "//", "Quiet"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cont3", "=", 
   RowBox[{"MBcontinue", "[", 
    RowBox[{"integrand3", ",", 
     RowBox[{"eps", "->", "0"}], ",", "rules3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intselect3", "=", 
   RowBox[{"MBmerge", "[", 
    RowBox[{"MBpreselect", "[", 
     RowBox[{"cont3", ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intexp3", "=", 
   RowBox[{"MBmerge", "[", 
    RowBox[{"MBexpand", "[", 
     RowBox[{"intselect3", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListBarnes3", "=", 
   RowBox[{"DoAllBarnes", "[", 
    RowBox[{"intexp3", ",", "True"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integral3", "=", 
   RowBox[{"Total", "@", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"First", "[", "#", "]"}], "}"}], "&"}], "/@", "ListBarnes3"}],
      "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"diagram3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "^", 
         RowBox[{"(", 
          RowBox[{"1", "-", "D"}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"Pi", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"D", "+", "1"}], ")"}]}], ")"}]}], "/", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"D", "+", "1"}], ")"}]}], "]"}]}], "*", "integral3"}], 
       ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"s", "->", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"D", "+", "eps"}], ")"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"D", "->", "DD"}], "}"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "@", 
  RowBox[{"FunctionExpand", "@", 
   RowBox[{"Series", "[", 
    RowBox[{"diagram3", ",", 
     RowBox[{"{", 
      RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{
  3.983934288353195*^9, {3.9839343632105913`*^9, 3.9839343770386467`*^9}, {
   3.983934416325479*^9, 3.983934448187001*^9}, 3.98393466568188*^9, {
   3.9874953538231783`*^9, 3.987495381335017*^9}, {3.987495490860053*^9, 
   3.987495496154789*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"b8b6c90a-54a7-413d-9dd1-8235452857b5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Level 1\"\>"], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.98827802092417*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"e60b2a86-d7c0-4c5c-8995-ec5bd54e4c95"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z2", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox["eps", "2"], "-", "z1", "-", 
    RowBox[{"2", " ", "z3"}]}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z2, " = ", -1 + 
   Rational[1, 2] $CellContext`eps - $CellContext`z1 - 2 $CellContext`z3],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278020925194*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"2fa69ca0-a4a2-4ed3-b978-15009dff1bfc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z3", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", 
    FractionBox[
     RowBox[{"3", " ", "eps"}], "4"], "-", "z2"}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z3, " = ", Rational[-1, 2] + 
   Rational[3, 4] $CellContext`eps - $CellContext`z2],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.98827802095172*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"68650cb0-ae44-4e83-b5c6-a737e8c7a9fc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z3", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "2"]}], "+", 
    FractionBox[
     RowBox[{"7", " ", "eps"}], "4"], "-", "z1", "-", "z2"}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z3, " = ", Rational[-3, 2] + 
   Rational[7, 4] $CellContext`eps - $CellContext`z1 - $CellContext`z2],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278020952855*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"334a5640-cc32-49ef-bd59-cda61d57ed25"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"+\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z3", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox["eps", "4"], "-", "z1", "-", "z2"}]}],
  SequenceForm[
  "Taking ", "+", "residue in ", $CellContext`z3, " = ", Rational[-1, 2] + 
   Rational[-1, 4] $CellContext`eps - $CellContext`z1 - $CellContext`z2],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278020953635*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"e78f2ce0-a671-46bd-bb74-596ed6805a64"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Level \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Level ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.9882780209543123`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"0079aafa-2687-4251-8137-10d86983e1ed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "1", "}"}]}],
  SequenceForm["Integral ", {1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.9882780209549*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"662332c0-dfd1-4874-a3b6-278f82472847"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"+\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z3", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], "-", 
    FractionBox[
     RowBox[{"5", " ", "eps"}], "4"]}]}],
  SequenceForm[
  "Taking ", "+", "residue in ", $CellContext`z3, " = ", Rational[1, 2] + 
   Rational[-5, 4] $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.9882780209555264`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"017b7397-6a1a-48a6-9162-e47067aa127f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"+\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z3", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox["eps", "4"], "-", "z1"}]}],
  SequenceForm[
  "Taking ", "+", "residue in ", $CellContext`z3, " = ", Rational[-1, 2] + 
   Rational[-1, 4] $CellContext`eps - $CellContext`z1],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.98827802095619*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"0548a5a3-bd2e-4ff5-bc0e-d0a7b9a6c651"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "2", "}"}]}],
  SequenceForm["Integral ", {2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.98827802095684*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"23f7274a-b367-42c8-af26-dbdf9bb7e9f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "eps"}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z1, 
   " = ", -1 + $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278020957427*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"321a157a-e950-42d5-83c0-db20a486b9d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z2", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], "+", 
    FractionBox["eps", "4"], "+", "z1"}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z2, " = ", Rational[1, 2] + 
   Rational[1, 4] $CellContext`eps + $CellContext`z1],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.98827802097295*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"24aba45c-2abb-45bc-b3cc-dc0d609ac527"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z2", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{"eps", "+", "z1"}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z2, 
   " = ", $CellContext`eps + $CellContext`z1],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278020974051*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"af41c115-eb8d-48b7-b7a8-260faa1e0077"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "3", "}"}]}],
  SequenceForm["Integral ", {3}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.9882780209747877`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"d655cc58-b5f8-423a-82c8-3c2094ad194f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox[
     RowBox[{"3", " ", "eps"}], "2"]}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z1, " = ", -1 + 
   Rational[3, 2] $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278020975452*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"d3955323-1939-4e11-9fe3-053b1fb7fc3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "eps"}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z1, 
   " = ", -1 + $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278020976099*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"488033d8-4efe-4f3c-b573-4977b1cfb46e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z2", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", 
    FractionBox[
     RowBox[{"5", " ", "eps"}], "4"]}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z2, " = ", Rational[-1, 2] + 
   Rational[5, 4] $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278020976768*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"2d29b2be-d774-4b02-aa94-cb40a1ea095d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z2", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", "eps"}], "-", "z1"}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z2, " = ", -1 + 
   2 $CellContext`eps - $CellContext`z1],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278020991939*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"274c70b2-2512-44b3-ad34-d000b65592eb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z2", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    RowBox[{"3", " ", "eps"}], "-", "z1"}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z2, " = ", -2 + 
   3 $CellContext`eps - $CellContext`z1],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.98827802099306*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"71269a67-e3ae-420b-99b2-beba4b172949"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "4", "}"}]}],
  SequenceForm["Integral ", {4}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.9882780209938707`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"9d29feeb-fcca-495d-b1cb-3cfc0532985e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"+\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "eps"}]}],
  SequenceForm[
  "Taking ", "+", "residue in ", $CellContext`z1, " = ", -$CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278020994565*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"8a61d991-7ce0-4fd9-8ce5-d76f9df79fb5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"+\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z2", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "eps"}]}],
  SequenceForm[
  "Taking ", "+", "residue in ", $CellContext`z2, " = ", -$CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278020995221*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"527f59e4-56fe-4093-8edc-5b8b036c944c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"+\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z2", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox["eps", "4"], "-", "z1"}]}],
  SequenceForm[
  "Taking ", "+", "residue in ", $CellContext`z2, " = ", Rational[-1, 2] + 
   Rational[-1, 4] $CellContext`eps - $CellContext`z1],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278020995891*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"d2bf585a-018f-41ac-b204-842472fa3aab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"+\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z2", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "eps"}], "-", "z1"}]}],
  SequenceForm[
  "Taking ", "+", "residue in ", $CellContext`z2, 
   " = ", -$CellContext`eps - $CellContext`z1],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.9882780210110188`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"2c3a9292-4aa0-4efe-9790-fad838ae2ea8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Level \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["Level ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.9882780210121527`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"d9eef9a6-4c6c-4f2e-904e-16732ecf9856"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}]}],
  SequenceForm["Integral ", {1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021012866*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"45c0bb80-e02f-4a58-9986-5fffb1d3d3d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox[
     RowBox[{"3", " ", "eps"}], "2"]}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z1, " = ", -1 + 
   Rational[3, 2] $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.9882780210136423`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"940eed45-4a74-44d1-99f9-ef9a892e7280"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", "eps"}]}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z1, " = ", -1 + 
   2 $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.98827802101445*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"61155cd2-6847-4343-afee-67f3ae52240c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "eps"}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z1, 
   " = ", -1 + $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.9882780210151176`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"c57802fb-940d-4848-8055-6f653487279d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]}],
  SequenceForm["Integral ", {1, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.9882780210157833`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"d4d3858e-0e56-487e-9a29-a53737b3b719"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "eps"}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z1, 
   " = ", -1 + $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.9882780210163937`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"bcc6467b-9f35-49a0-961a-e9506d03e573"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"+\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox["eps", "4"]}]}],
  SequenceForm[
  "Taking ", "+", "residue in ", $CellContext`z1, " = ", Rational[-1, 2] + 
   Rational[-1, 4] $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021017036*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"8fa6dbeb-b00e-4a97-b462-9070dea679e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}]}],
  SequenceForm["Integral ", {2, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021032201*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"900459a1-ed17-471e-b857-8b03e3103896"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z2", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", 
    FractionBox[
     RowBox[{"5", " ", "eps"}], "4"]}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z2, " = ", Rational[-1, 2] + 
   Rational[5, 4] $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021033271*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"cd60cd1f-7c21-4f2a-9485-631911853345"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}]}],
  SequenceForm["Integral ", {2, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021034054*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"867cfb42-32de-4697-aae3-c395c2654448"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]}],
  SequenceForm["Integral ", {2, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021034719*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"28149e71-1a2e-4573-b6f5-8b372b2f2c10"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "eps"}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z1, 
   " = ", -1 + $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.9882780210353613`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"913908fc-a4e7-4e49-aff3-f5a37d2bb4fd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"+\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox["eps", "4"]}]}],
  SequenceForm[
  "Taking ", "+", "residue in ", $CellContext`z1, " = ", Rational[-1, 2] + 
   Rational[-1, 4] $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021036006*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"cb5389c2-a1ad-4b4c-8c1c-418f18fbb579"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}]}],
  SequenceForm["Integral ", {3, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021036648*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"71d5e3f5-6795-4da8-ab53-8c119f80902c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}]}],
  SequenceForm["Integral ", {3, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021037239*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"79388baf-275b-46ce-a421-709b30287946"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z2", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", 
    FractionBox[
     RowBox[{"5", " ", "eps"}], "4"]}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z2, " = ", Rational[-1, 2] + 
   Rational[5, 4] $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.9882780210378447`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"6a3b86c8-d88d-4c73-b10e-8df401e3d074"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}]}],
  SequenceForm["Integral ", {3, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021038603*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"67bda400-a6f4-4fd2-85d9-443dfeb96cbf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox[
     RowBox[{"3", " ", "eps"}], "2"]}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z1, " = ", -1 + 
   Rational[3, 2] $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021039221*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"fad666b9-bbeb-4565-b82f-c2e2e420306e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}]}],
  SequenceForm["Integral ", {3, 4}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021039855*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"cee15fec-46fc-4100-a211-a63f6efb796d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5"}], "}"}]}],
  SequenceForm["Integral ", {3, 5}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.9882780210404463`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"fb9003a2-2534-4afc-8cbd-242c5f6c6e63"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox[
     RowBox[{"3", " ", "eps"}], "2"]}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z1, " = ", -1 + 
   Rational[3, 2] $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.98827802104104*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"e95f7534-9a51-4dd0-9eef-80d91ec417c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", "eps"}]}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z1, " = ", -1 + 
   2 $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.9882780210417023`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"628c8663-505f-4a8b-87ad-9f2176d8ef14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"-\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "eps"}]}],
  SequenceForm[
  "Taking ", "-", "residue in ", $CellContext`z1, 
   " = ", -1 + $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.9882780210561733`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"e25b6f2c-6681-45d3-acfc-50bb3db71939"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "1"}], "}"}]}],
  SequenceForm["Integral ", {4, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021057311*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"cc3a6945-acc2-4001-bd6d-6e1fa4725eef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2"}], "}"}]}],
  SequenceForm["Integral ", {4, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021058066*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"3666b7dc-2dff-48d1-a1d8-270278787665"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3"}], "}"}]}],
  SequenceForm["Integral ", {4, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021058732*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"f27e0447-6ce3-4b35-9c8f-47a92f82098d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"+\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox["eps", "4"]}]}],
  SequenceForm[
  "Taking ", "+", "residue in ", $CellContext`z1, " = ", Rational[-1, 2] + 
   Rational[-1, 4] $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021059414*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"79ac8afb-2e0a-4f7c-80a8-6d1fb3d55b86"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "4"}], "}"}]}],
  SequenceForm["Integral ", {4, 4}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021060083*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"e1e87993-9a69-4bcd-95b0-50dd715c3778"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"+\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox["eps", "4"]}]}],
  SequenceForm[
  "Taking ", "+", "residue in ", $CellContext`z1, " = ", Rational[-1, 2] + 
   Rational[-1, 4] $CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021060747*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"a6de7d93-8254-451d-9c70-839ced00968f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Taking \"\>", "\[InvisibleSpace]", "\<\"+\"\>", 
   "\[InvisibleSpace]", "\<\"residue in \"\>", "\[InvisibleSpace]", "z1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "eps"}]}],
  SequenceForm[
  "Taking ", "+", "residue in ", $CellContext`z1, " = ", -$CellContext`eps],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.9882780210614033`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"7ba94f8a-2a75-4f84-a3f0-cd2c99b4cdd1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Level \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["Level ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.98827802106201*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"920dcfa8-fd2c-4932-b4b7-4af55fa4151d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["Integral ", {1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.9882780210625973`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"7739de20-3528-434c-bf67-b67beee10dbf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}]}],
  SequenceForm["Integral ", {1, 1, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021063189*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"12a77df6-513a-44cf-a14f-8001feb1e66c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "3"}], "}"}]}],
  SequenceForm["Integral ", {1, 1, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.9882780210637913`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"d031ef52-a90a-4eb8-9b4f-74bd5bc60581"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}]}],
  SequenceForm["Integral ", {1, 2, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.98827802106439*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"fc9cd14e-4d47-4dcd-9fcd-830cecfc836e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2"}], "}"}]}],
  SequenceForm["Integral ", {1, 2, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021064969*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"e6f168d4-23b7-411b-a459-ad3bb883ef63"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["Integral ", {2, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021065556*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"2a33ba3f-612c-486b-ae96-2fdb73b9e85c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "1"}], "}"}]}],
  SequenceForm["Integral ", {2, 3, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021066131*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"16a9de31-e2d8-468f-9e8c-83d9615a55ab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2"}], "}"}]}],
  SequenceForm["Integral ", {2, 3, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021066719*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"f470d1d3-c2a4-4951-8f15-7be7e69ee02a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1"}], "}"}]}],
  SequenceForm["Integral ", {3, 2, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021067319*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"55c04971-fd87-4962-b0aa-04aee9bd44a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "1"}], "}"}]}],
  SequenceForm["Integral ", {3, 3, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.9882780210679073`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"a93c25d9-fe92-4df2-bca0-94ed9ecfdb98"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "1"}], "}"}]}],
  SequenceForm["Integral ", {3, 5, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.9882780210685*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"80467034-8980-4d22-a0d7-95c8faa72412"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "2"}], "}"}]}],
  SequenceForm["Integral ", {3, 5, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021069086*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"2743d0fc-6be8-4910-9dd1-c3f160b0e5a0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "3"}], "}"}]}],
  SequenceForm["Integral ", {3, 5, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021069681*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"29839d1a-0302-4e31-92f8-8e24fe2063da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "1"}], "}"}]}],
  SequenceForm["Integral ", {4, 3, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.988278021070272*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"ff5ec8c2-d086-4be0-93de-5fab1a7e720b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "1"}], "}"}]}],
  SequenceForm["Integral ", {4, 4, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.9882780210708647`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"33b79134-111f-4456-9db3-166a6b66fafb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "2"}], "}"}]}],
  SequenceForm["Integral ", {4, 4, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.98827802107145*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"deaf4df9-80a0-42a4-9c7e-f7f81ac01a5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"35", "\[InvisibleSpace]", "\<\" integral(s) found\"\>"}],
  SequenceForm[35, " integral(s) found"],
  Editable->False]], "Print",
 CellChangeTimes->{3.983934608731144*^9, 3.983934666330358*^9, 
  3.987158806953095*^9, 3.987493820953519*^9, 3.987495354801547*^9, 
  3.987495499388816*^9, 3.98827802107202*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"8953d2da-b0f0-4e59-993b-d5ff53c41866"]
}, Open  ]],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["\[Pi]", "4"]}], 
     SuperscriptBox["eps", "2"]]}], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"10", "+", 
         RowBox[{"Log", "[", "64", "]"}]}], ")"}]}], ")"}]}], "eps"], "-", 
   RowBox[{
    SuperscriptBox["\[Pi]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"40", "+", 
      RowBox[{"12", " ", 
       RowBox[{"Log", "[", "4", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "2"]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "1"],
    SeriesData[$CellContext`eps, 0, {}, -2, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 
   0, {(-10) Pi^4, (-2) Pi^4 (10 + Log[64]), -
    Pi^4 (40 + 12 Log[4] + Log[4]^2)}, -2, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.983934609284947*^9, 3.983934696254654*^9, 
  3.987158931615697*^9, 3.987493944549385*^9, 3.987495470897757*^9, 
  3.987495614273975*^9, 3.988278136592939*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"a5aba801-b24d-4055-ab4d-7039012ecf23"]
}, Open  ]]
},
WindowSize->{1386, 761.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
FrontEndVersion->"14.3 for Linux x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"daa04326-12c1-48e2-8c4a-a8f761021b0c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 716, 14, 29, "Input",ExpressionUUID->"23fdbc0b-4e68-46a6-9ff7-9e448443aa82"],
Cell[1277, 36, 857, 21, 30, "Input",ExpressionUUID->"704886f0-b2be-4cc1-bf3c-7db5352aa069"],
Cell[2137, 59, 197, 3, 49, "Text",ExpressionUUID->"b6fcd6a3-7656-4b11-a897-9239fbc70b5e"],
Cell[CellGroupData[{
Cell[2359, 66, 552, 8, 49, "Input",ExpressionUUID->"158c3216-3b31-45cb-8264-9018c848c686"],
Cell[CellGroupData[{
Cell[2936, 78, 12139, 172, 23, "Print",ExpressionUUID->"8e69a12e-f6e1-4871-8354-b8c32a639307"],
Cell[15078, 252, 12147, 172, 23, "Print",ExpressionUUID->"5094658b-bfae-4e24-a8b5-3d7b407c71ee"],
Cell[27228, 426, 12166, 172, 23, "Print",ExpressionUUID->"f31b7248-27a9-4d1b-9684-afc84c9e3877"],
Cell[39397, 600, 12158, 172, 23, "Print",ExpressionUUID->"57b22c1f-a497-47b9-9299-cc33aa5be7b9"],
Cell[51558, 774, 12146, 172, 23, "Print",ExpressionUUID->"433947b3-2121-4a7b-969f-b3af33e0c745"],
Cell[63707, 948, 12173, 172, 23, "Print",ExpressionUUID->"b228164d-1d9a-4dc7-8fef-aace875c0892"]
}, Open  ]]
}, Open  ]],
Cell[75907, 1124, 196, 3, 49, "Text",ExpressionUUID->"74796416-67a5-4499-81a8-b21ead941f60"],
Cell[76106, 1129, 312, 6, 29, "Input",ExpressionUUID->"bca43221-588c-49e1-b163-366f14de5b51"],
Cell[76421, 1137, 244, 5, 49, "Text",ExpressionUUID->"35c57e14-21cd-40d6-9671-f0c06a443178"],
Cell[76668, 1144, 4071, 117, 169, "Input",ExpressionUUID->"2becc5ed-aa50-4d73-af4c-1ca91ecd1d05"],
Cell[80742, 1263, 400, 8, 49, "Text",ExpressionUUID->"279380d0-60d1-4a13-a28f-c09cdb53a374"],
Cell[81145, 1273, 2866, 57, 102, "Input",ExpressionUUID->"c20cc6b4-299e-4ac9-a33b-e64769e46961"],
Cell[CellGroupData[{
Cell[84036, 1334, 4192, 114, 229, "Input",ExpressionUUID->"c39e98b9-bf11-4036-be3c-428d3aa5d605"],
Cell[CellGroupData[{
Cell[88253, 1452, 622, 11, 23, "Print",ExpressionUUID->"e8519ca3-13ac-4bfe-b73a-b57716ca3287"],
Cell[88878, 1465, 1063, 23, 39, "Print",ExpressionUUID->"14507961-6601-4723-8231-bb32d45d2889"],
Cell[89944, 1490, 1006, 21, 34, "Print",ExpressionUUID->"94076921-2173-4945-9e55-30d52a055bf5"],
Cell[90953, 1513, 731, 15, 23, "Print",ExpressionUUID->"2c3a26da-6911-41f5-acd4-61b5d1547ba2"],
Cell[91687, 1530, 761, 16, 23, "Print",ExpressionUUID->"cbbaa69d-02f0-493d-bd00-c80bdc73125c"],
Cell[92451, 1548, 763, 16, 23, "Print",ExpressionUUID->"aab58135-e47a-465a-a807-3d2b79ec1d95"],
Cell[93217, 1566, 755, 15, 23, "Print",ExpressionUUID->"3847a945-26f9-4353-8f9d-d3dc8ca49d29"]
}, Open  ]],
Cell[93987, 1584, 1175, 29, 53, "Output",ExpressionUUID->"7d5a8deb-e5b5-46dc-99ba-2d34b428d281"]
}, Open  ]],
Cell[95177, 1616, 2091, 39, 102, "Input",ExpressionUUID->"1fb765f1-296d-460c-ac1b-ec57c66a5526"],
Cell[CellGroupData[{
Cell[97293, 1659, 3838, 112, 229, "Input",ExpressionUUID->"d64d376b-97b7-4035-bf11-7eac70fc32fc"],
Cell[CellGroupData[{
Cell[101156, 1775, 282, 5, 23, "Print",ExpressionUUID->"f6e1e7aa-4bc9-4bab-8603-7e87e38ddb8c"],
Cell[101441, 1782, 756, 18, 39, "Print",ExpressionUUID->"e26c9fd1-c014-4ef9-bcf4-3c69deda4a3f"],
Cell[102200, 1802, 756, 18, 39, "Print",ExpressionUUID->"5954590f-8333-4879-9fcf-9394a0364595"],
Cell[102959, 1822, 756, 18, 39, "Print",ExpressionUUID->"61c1a9b1-f231-4490-b2fc-59cbd1cb417d"],
Cell[103718, 1842, 693, 16, 34, "Print",ExpressionUUID->"f701489a-8b3e-401f-8ce3-338574f48fcc"],
Cell[104414, 1860, 387, 9, 23, "Print",ExpressionUUID->"03899b65-8e5e-4704-b211-1269f078c84f"],
Cell[104804, 1871, 419, 10, 23, "Print",ExpressionUUID->"296cf4b4-557d-41a6-b724-96c699660f5e"],
Cell[105226, 1883, 419, 10, 23, "Print",ExpressionUUID->"965bf0d1-ce26-4cc7-bd2c-209fc5053a6e"],
Cell[105648, 1895, 419, 10, 23, "Print",ExpressionUUID->"b23e876c-8a98-4be0-953c-5a7cd1ac2553"],
Cell[106070, 1907, 419, 10, 23, "Print",ExpressionUUID->"8734b6f3-22d9-4412-8dd9-fb45ed80818c"],
Cell[106492, 1919, 411, 9, 23, "Print",ExpressionUUID->"7f9f8a73-5a82-489e-9bbd-4f48c40f85b5"]
}, Open  ]],
Cell[106918, 1931, 568, 14, 33, "Output",ExpressionUUID->"9422f5d8-0035-4df7-a34a-dc9481da7e0f"]
}, Open  ]],
Cell[107501, 1948, 2727, 51, 112, "Input",ExpressionUUID->"58da74a2-315a-41a3-a7ee-2579150cc4c2"],
Cell[CellGroupData[{
Cell[110253, 2003, 4041, 116, 229, "Input",ExpressionUUID->"b8b6c90a-54a7-413d-9dd1-8235452857b5"],
Cell[CellGroupData[{
Cell[114319, 2123, 325, 6, 23, "Print",ExpressionUUID->"e60b2a86-d7c0-4c5c-8995-ec5bd54e4c95"],
Cell[114647, 2131, 824, 18, 34, "Print",ExpressionUUID->"2fa69ca0-a4a2-4ed3-b978-15009dff1bfc"],
Cell[115474, 2151, 830, 19, 39, "Print",ExpressionUUID->"68650cb0-ae44-4e83-b5c6-a737e8c7a9fc"],
Cell[116307, 2172, 860, 19, 39, "Print",ExpressionUUID->"334a5640-cc32-49ef-bd59-cda61d57ed25"],
Cell[117170, 2193, 835, 18, 35, "Print",ExpressionUUID->"e78f2ce0-a671-46bd-bb74-596ed6805a64"],
Cell[118008, 2213, 435, 10, 23, "Print",ExpressionUUID->"0079aafa-2687-4251-8137-10d86983e1ed"],
Cell[118446, 2225, 463, 11, 23, "Print",ExpressionUUID->"662332c0-dfd1-4874-a3b6-278f82472847"],
Cell[118912, 2238, 783, 18, 39, "Print",ExpressionUUID->"017b7397-6a1a-48a6-9162-e47067aa127f"],
Cell[119698, 2258, 805, 18, 35, "Print",ExpressionUUID->"0548a5a3-bd2e-4ff5-bc0e-d0a7b9a6c651"],
Cell[120506, 2278, 464, 11, 23, "Print",ExpressionUUID->"23f7274a-b367-42c8-af26-dbdf9bb7e9f3"],
Cell[120973, 2291, 701, 16, 23, "Print",ExpressionUUID->"321a157a-e950-42d5-83c0-db20a486b9d6"],
Cell[121677, 2309, 782, 17, 35, "Print",ExpressionUUID->"24aba45c-2abb-45bc-b3cc-dc0d609ac527"],
Cell[122462, 2328, 695, 15, 23, "Print",ExpressionUUID->"af41c115-eb8d-48b7-b7a8-260faa1e0077"],
Cell[123160, 2345, 467, 11, 23, "Print",ExpressionUUID->"d655cc58-b5f8-423a-82c8-3c2094ad194f"],
Cell[123630, 2358, 765, 18, 39, "Print",ExpressionUUID->"d3955323-1939-4e11-9fe3-053b1fb7fc3f"],
Cell[124398, 2378, 701, 16, 23, "Print",ExpressionUUID->"488033d8-4efe-4f3c-b573-4977b1cfb46e"],
Cell[125102, 2396, 802, 19, 39, "Print",ExpressionUUID->"2d29b2be-d774-4b02-aa94-cb40a1ea095d"],
Cell[125907, 2417, 757, 17, 23, "Print",ExpressionUUID->"274c70b2-2512-44b3-ad34-d000b65592eb"],
Cell[126667, 2436, 756, 17, 23, "Print",ExpressionUUID->"71269a67-e3ae-420b-99b2-beba4b172949"],
Cell[127426, 2455, 467, 11, 23, "Print",ExpressionUUID->"9d29feeb-fcca-495d-b1cb-3cfc0532985e"],
Cell[127896, 2468, 668, 14, 23, "Print",ExpressionUUID->"8a61d991-7ce0-4fd9-8ce5-d76f9df79fb5"],
Cell[128567, 2484, 668, 14, 23, "Print",ExpressionUUID->"527f59e4-56fe-4093-8edc-5b8b036c944c"],
Cell[129238, 2500, 806, 18, 35, "Print",ExpressionUUID->"d2bf585a-018f-41ac-b204-842472fa3aab"],
Cell[130047, 2520, 718, 16, 23, "Print",ExpressionUUID->"2c3a9292-4aa0-4efe-9790-fad838ae2ea8"],
Cell[130768, 2538, 435, 10, 23, "Print",ExpressionUUID->"d9eef9a6-4c6c-4f2e-904e-16732ecf9856"],
Cell[131206, 2550, 493, 12, 23, "Print",ExpressionUUID->"45c0bb80-e02f-4a58-9986-5fffb1d3d3d0"],
Cell[131702, 2564, 767, 18, 39, "Print",ExpressionUUID->"940eed45-4a74-44d1-99f9-ef9a892e7280"],
Cell[132472, 2584, 727, 17, 23, "Print",ExpressionUUID->"61155cd2-6847-4343-afee-67f3ae52240c"],
Cell[133202, 2603, 703, 16, 23, "Print",ExpressionUUID->"c57802fb-940d-4848-8055-6f653487279d"],
Cell[133908, 2621, 495, 12, 23, "Print",ExpressionUUID->"d4d3858e-0e56-487e-9a29-a53737b3b719"],
Cell[134406, 2635, 703, 16, 23, "Print",ExpressionUUID->"bcc6467b-9f35-49a0-961a-e9506d03e573"],
Cell[135112, 2653, 777, 18, 35, "Print",ExpressionUUID->"8fa6dbeb-b00e-4a97-b462-9070dea679e4"],
Cell[135892, 2673, 493, 12, 23, "Print",ExpressionUUID->"900459a1-ed17-471e-b857-8b03e3103896"],
Cell[136388, 2687, 802, 19, 39, "Print",ExpressionUUID->"cd60cd1f-7c21-4f2a-9485-631911853345"],
Cell[137193, 2708, 493, 12, 23, "Print",ExpressionUUID->"867cfb42-32de-4697-aae3-c395c2654448"],
Cell[137689, 2722, 493, 12, 23, "Print",ExpressionUUID->"28149e71-1a2e-4573-b6f5-8b372b2f2c10"],
Cell[138185, 2736, 703, 16, 23, "Print",ExpressionUUID->"913908fc-a4e7-4e49-aff3-f5a37d2bb4fd"],
Cell[138891, 2754, 777, 18, 35, "Print",ExpressionUUID->"cb5389c2-a1ad-4b4c-8c1c-418f18fbb579"],
Cell[139671, 2774, 493, 12, 23, "Print",ExpressionUUID->"71d5e3f5-6795-4da8-ab53-8c119f80902c"],
Cell[140167, 2788, 493, 12, 23, "Print",ExpressionUUID->"79388baf-275b-46ce-a421-709b30287946"],
Cell[140663, 2802, 804, 19, 39, "Print",ExpressionUUID->"6a3b86c8-d88d-4c73-b10e-8df401e3d074"],
Cell[141470, 2823, 493, 12, 23, "Print",ExpressionUUID->"67bda400-a6f4-4fd2-85d9-443dfeb96cbf"],
Cell[141966, 2837, 765, 18, 39, "Print",ExpressionUUID->"fad666b9-bbeb-4565-b82f-c2e2e420306e"],
Cell[142734, 2857, 493, 12, 23, "Print",ExpressionUUID->"cee15fec-46fc-4100-a211-a63f6efb796d"],
Cell[143230, 2871, 495, 12, 23, "Print",ExpressionUUID->"fb9003a2-2534-4afc-8cbd-242c5f6c6e63"],
Cell[143728, 2885, 764, 18, 39, "Print",ExpressionUUID->"e95f7534-9a51-4dd0-9eef-80d91ec417c5"],
Cell[144495, 2905, 730, 17, 23, "Print",ExpressionUUID->"628c8663-505f-4a8b-87ad-9f2176d8ef14"],
Cell[145228, 2924, 703, 16, 23, "Print",ExpressionUUID->"e25b6f2c-6681-45d3-acfc-50bb3db71939"],
Cell[145934, 2942, 493, 12, 23, "Print",ExpressionUUID->"cc3a6945-acc2-4001-bd6d-6e1fa4725eef"],
Cell[146430, 2956, 493, 12, 23, "Print",ExpressionUUID->"3666b7dc-2dff-48d1-a1d8-270278787665"],
Cell[146926, 2970, 493, 12, 23, "Print",ExpressionUUID->"f27e0447-6ce3-4b35-9c8f-47a92f82098d"],
Cell[147422, 2984, 777, 18, 35, "Print",ExpressionUUID->"79ac8afb-2e0a-4f7c-80a8-6d1fb3d55b86"],
Cell[148202, 3004, 493, 12, 23, "Print",ExpressionUUID->"e1e87993-9a69-4bcd-95b0-50dd715c3778"],
Cell[148698, 3018, 777, 18, 35, "Print",ExpressionUUID->"a6de7d93-8254-451d-9c70-839ced00968f"],
Cell[149478, 3038, 670, 14, 23, "Print",ExpressionUUID->"7ba94f8a-2a75-4f84-a3f0-cd2c99b4cdd1"],
Cell[150151, 3054, 432, 10, 23, "Print",ExpressionUUID->"920dcfa8-fd2c-4932-b4b7-4af55fa4151d"],
Cell[150586, 3066, 508, 12, 23, "Print",ExpressionUUID->"7739de20-3528-434c-bf67-b67beee10dbf"],
Cell[151097, 3080, 506, 12, 23, "Print",ExpressionUUID->"12a77df6-513a-44cf-a14f-8001feb1e66c"],
Cell[151606, 3094, 508, 12, 23, "Print",ExpressionUUID->"d031ef52-a90a-4eb8-9b4f-74bd5bc60581"],
Cell[152117, 3108, 505, 12, 23, "Print",ExpressionUUID->"fc9cd14e-4d47-4dcd-9fcd-830cecfc836e"],
Cell[152625, 3122, 506, 12, 23, "Print",ExpressionUUID->"e6f168d4-23b7-411b-a459-ad3bb883ef63"],
Cell[153134, 3136, 506, 12, 23, "Print",ExpressionUUID->"2a33ba3f-612c-486b-ae96-2fdb73b9e85c"],
Cell[153643, 3150, 506, 12, 23, "Print",ExpressionUUID->"16a9de31-e2d8-468f-9e8c-83d9615a55ab"],
Cell[154152, 3164, 506, 12, 23, "Print",ExpressionUUID->"f470d1d3-c2a4-4951-8f15-7be7e69ee02a"],
Cell[154661, 3178, 506, 12, 23, "Print",ExpressionUUID->"55c04971-fd87-4962-b0aa-04aee9bd44a7"],
Cell[155170, 3192, 508, 12, 23, "Print",ExpressionUUID->"a93c25d9-fe92-4df2-bca0-94ed9ecfdb98"],
Cell[155681, 3206, 504, 12, 23, "Print",ExpressionUUID->"80467034-8980-4d22-a0d7-95c8faa72412"],
Cell[156188, 3220, 506, 12, 23, "Print",ExpressionUUID->"2743d0fc-6be8-4910-9dd1-c3f160b0e5a0"],
Cell[156697, 3234, 506, 12, 23, "Print",ExpressionUUID->"29839d1a-0302-4e31-92f8-8e24fe2063da"],
Cell[157206, 3248, 506, 12, 23, "Print",ExpressionUUID->"ff5ec8c2-d086-4be0-93de-5fab1a7e720b"],
Cell[157715, 3262, 508, 12, 23, "Print",ExpressionUUID->"33b79134-111f-4456-9db3-166a6b66fafb"],
Cell[158226, 3276, 505, 12, 23, "Print",ExpressionUUID->"deaf4df9-80a0-42a4-9c7e-f7f81ac01a5b"],
Cell[158734, 3290, 458, 10, 23, "Print",ExpressionUUID->"8953d2da-b0f0-4e59-993b-d5ff53c41866"]
}, Open  ]],
Cell[159207, 3303, 1256, 36, 55, "Output",ExpressionUUID->"a5aba801-b24d-4055-ab4d-7039012ecf23"]
}, Open  ]]
}
]
*)


